The Three-Loop Splitting Functions in QCD: The Non-Singlet Case

We compute the next-to-next-to-leading order (NNLO) contributions to the three splitting functions governing the evolution of unpolarized non-singlet combinations of quark densities in perturbative QCD. Our results agree with all partial results available in the literature. We find that the correct leading logarithmic (LL) predictions for small momentum fractions x do not provide a good estimate of the respective complete results. A new, unpredicted LL contribution is found for the colour factor d^{abc}d_{abc} entering at three loops for the first time. We investigate the size of the corrections and the stability of the NNLO evolution under variation of the renormalization scale. Except for very small x the corrections are found to be rather small even for large values of the strong coupling constant, in principle facilitating a perturbative evolution into the sub-GeV regime.

==> hepres.h <==
*
********************************************************************************
*
* hep-ph/0403192
* The Three-Loop Splitting Functions in QCD: The Non-Singlet Case
* S. Moch, J. Vermaseren and A. Vogt
*
* This file contains the Mellin N results for non-singlet anomalous dimensions
* up to three loops as given in eqs.(3.4)--(3.9) and the results for the
* non-singlet splitting function in Bjorken x-space as given
* in eqs.(4.5)--(4.11). In Bjorken x-space all divergencies for x -> 1 are
* understood in the sense of +-distributions.
*
*
* Notation:
* S(R(m1,...,mk),N) denote harmonic sums
* H(R(m1,...,mk),x) denote harmonic polylogarithms
* z2 = Zeta(2), ... , z5=Zeta(5)
* den(x) = 1/x denotes denominators
*
********************************************************************************
*

L   gqq0 =

       + theta( - 3 + N)*cf * (
          - 3
          + 2*den(1 + N)
          - 2*den(N)
          + 4*S(R(1),N)
          )

       + delta( - 2 + N)*cf * (
          + 8/3
          );

L   gqq1p =

       + theta( - 3 + N)*ca*cf * (
          - 17/6
          + 302/9*den(1 + N)
          - 22/3*den(1 + N)^2
          + 8*den(1 + N)^3
          + 8*den(1 + N)*S(R(-2),1 + N)
          - 302/9*den(N)
          + 22/3*den(N)^2
          - 8*den(N)*S(R(-2),N)
          - 8*S(R(-3),N)
          + 268/9*S(R(1),N)
          + 16*S(R(1,-2),N)
          - 44/3*S(R(2),N)
          + 8*S(R(3),N)
          )

       + theta( - 3 + N)*cf*nf * (
          + 1/3
          - 44/9*den(1 + N)
          + 4/3*den(1 + N)^2
          + 44/9*den(N)
          - 4/3*den(N)^2
          - 40/9*S(R(1),N)
          + 8/3*S(R(2),N)
          )

       + theta( - 3 + N)*cf^2 * (
          - 3/2
          - 4*den(1 + N)
          - 4*den(1 + N)^3
          - 8*den(1 + N)^2*S(R(1),1 + N)
          - 16*den(1 + N)*S(R(-2),1 + N)
          - 8*den(1 + N)*S(R(2),1 + N)
          + 4*den(N)
          - 4*den(N)^2
          - 4*den(N)^3
          + 8*den(N)^2*S(R(1),N)
          + 16*den(N)*S(R(-2),N)
          + 8*den(N)*S(R(2),N)
          + 16*S(R(-3),N)
          - 32*S(R(1,-2),N)
          - 16*S(R(1,2),N)
          + 12*S(R(2),N)
          - 16*S(R(2,1),N)
          )

       + delta( - 2 + N)*ca*cf * (
          + 376/27
          )

       + delta( - 2 + N)*cf*nf * (
          - 64/27
          )

       + delta( - 2 + N)*cf^2 * (
          - 112/27
          );

L   gqq2p =

       + theta( - 3 + N)*ca*cf*nf * (
          - 20
          + 24*z3
          - 2474/27*den(1 + N)
          - 16*den(1 + N)*z3
          + 1700/27*den(1 + N)^2
          - 272/9*den(1 + N)^3
          + 32/3*den(1 + N)^4
          + 8/3*den(1 + N)^3*S(R(1),1 + N)
          + 16/3*den(1 + N)^2*S(R(-2),1 + N)
          - 8*den(1 + N)^2*S(R(1),1 + N)
          + 16/3*den(1 + N)*S(R(-3),1 + N)
          - 256/9*den(1 + N)*S(R(-2),1 + N)
          + 32/3*den(1 + N)*S(R(-2,1),1 + N)
          - 16*den(1 + N)*S(R(1),1 + N)
          + 8*den(1 + N)*S(R(3),1 + N)
          + 2474/27*den(N)
          + 16*den(N)*z3
          - 1268/27*den(N)^2
          + 88/9*den(N)^3
          + 8*den(N)^3*S(R(1),N)
          - 16/3*den(N)^2*S(R(-2),N)
          - 8*den(N)^2*S(R(1),N)
          - 16/3*den(N)*S(R(-3),N)
          + 256/9*den(N)*S(R(-2),N)
          - 32/3*den(N)*S(R(-2,1),N)
          + 16*den(N)*S(R(1),N)
          - 8*den(N)*S(R(3),N)
          - 32/3*S(R(-4),N)
          + 160/9*S(R(-3),N)
          - 32/3*S(R(-3,1),N)
          - 836/27*S(R(1),N)
          - 32*S(R(1),N)*z3
          + 32/3*S(R(1,-3),N)
          - 320/9*S(R(1,-2),N)
          + 64/3*S(R(1,-2,1),N)
          + 16*S(R(1,3),N)
          + 1336/27*S(R(2),N)
          + 32/3*S(R(2,-2),N)
          - 112/3*S(R(3),N)
          - 16/3*S(R(3,1),N)
          + 32/3*S(R(4),N)
          )

       + theta( - 3 + N)*ca*cf^2 * (
          - 151/4
          + 180*z3
          + 532/9*den(1 + N)
          - 144*den(1 + N)*z3
          + 572*den(1 + N)^2
          - 144*den(1 + N)^2*z3
          + 2560/9*den(1 + N)^3
          - 476/3*den(1 + N)^4
          + 224*den(1 + N)^5
          - 224*den(1 + N)^4*S(R(1),1 + N)
          + 128*den(1 + N)^3*S(R(-2),1 + N)
          + 1000/3*den(1 + N)^3*S(R(1),1 + N)
          - 32*den(1 + N)^3*S(R(2),1 + N)
          + 304*den(1 + N)^2*S(R(-3),1 + N)
          - 208/3*den(1 + N)^2*S(R(-2),1 + N)
          - 544*den(1 + N)^2*S(R(-2,1),1 + N)
          - 4792/9*den(1 + N)^2*S(R(1),1 + N)
          + 128*den(1 + N)^2*S(R(1,-2),1 + N)
          + 176/3*den(1 + N)^2*S(R(2),1 + N)
          - 48*den(1 + N)^2*S(R(3),1 + N)
          + 272*den(1 + N)*S(R(-4),1 + N)
          - 856/3*den(1 + N)*S(R(-3),1 + N)
          - 512*den(1 + N)*S(R(-3,1),1 + N)
          - 2768/9*den(1 + N)*S(R(-2),1 + N)
          + 256*den(1 + N)*S(R(-2,-2),1 + N)
          + 1648/3*den(1 + N)*S(R(-2,1),1 + N)
          - 32*den(1 + N)*S(R(-2,2),1 + N)
          - 1672/3*den(1 + N)*S(R(1),1 + N)
          - 576*den(1 + N)*S(R(1,-3),1 + N)
          + 224*den(1 + N)*S(R(1,-2),1 + N)
          + 896*den(1 + N)*S(R(1,-2,1),1 + N)
          + 128*den(1 + N)*S(R(1,3),1 + N)
          - 1744/9*den(1 + N)*S(R(2),1 + N)
          - 64*den(1 + N)*S(R(2,-2),1 + N)
          + 688/3*den(1 + N)*S(R(3),1 + N)
          - 128*den(1 + N)*S(R(3,1),1 + N)
          - 176*den(1 + N)*S(R(4),1 + N)
          - 532/9*den(N)
          + 144*den(N)*z3
          + 370/9*den(N)^2
          - 144*den(N)^2*z3
          - 944/9*den(N)^3
          + 44*den(N)^4
          - 192*den(N)^4*S(R(1),N)
          + 216*den(N)^3*S(R(1),N)
          - 368*den(N)^2*S(R(-3),N)
          + 160/3*den(N)^2*S(R(-2),N)
          + 416*den(N)^2*S(R(-2,1),N)
          - 1304/9*den(N)^2*S(R(1),N)
          + 256*den(N)^2*S(R(1,-2),N)
          - 176/3*den(N)^2*S(R(2),N)
          + 112*den(N)^2*S(R(3),N)
          - 272*den(N)*S(R(-4),N)
          + 856/3*den(N)*S(R(-3),N)
          + 512*den(N)*S(R(-3,1),N)
          + 2768/9*den(N)*S(R(-2),N)
          - 256*den(N)*S(R(-2,-2),N)
          - 1648/3*den(N)*S(R(-2,1),N)
          + 32*den(N)*S(R(-2,2),N)
          + 1672/3*den(N)*S(R(1),N)
          + 576*den(N)*S(R(1,-3),N)
          - 224*den(N)*S(R(1,-2),N)
          - 896*den(N)*S(R(1,-2,1),N)
          - 128*den(N)*S(R(1,3),N)
          + 1744/9*den(N)*S(R(2),N)
          + 64*den(N)*S(R(2,-2),N)
          - 688/3*den(N)*S(R(3),N)
          + 128*den(N)*S(R(3,1),N)
          + 176*den(N)*S(R(4),N)
          - 160*S(R(-5),N)
          - 712/3*S(R(-4),N)
          + 320*S(R(-4,1),N)
          + 2144/9*S(R(-3),N)
          - 32*S(R(-3,-2),N)
          - 496/3*S(R(-3,1),N)
          + 32*S(R(-3,2),N)
          - 72*S(R(-2),N)
          + 288*S(R(-2),N)*z3
          + 160*S(R(-2,-3),N)
          - 96*S(R(-2,-2),N)
          + 128*S(R(-2,-2,1),N)
          - 448*S(R(-2,1,-2),N)
          + 544*S(R(1,-4),N)
          + 496/3*S(R(1,-3),N)
          - 1024*S(R(1,-3,1),N)
          - 4288/9*S(R(1,-2),N)
          + 512*S(R(1,-2,-2),N)
          + 992/3*S(R(1,-2,1),N)
          - 64*S(R(1,-2,2),N)
          - 1152*S(R(1,1,-3),N)
          + 1792*S(R(1,1,-2,1),N)
          + 256*S(R(1,1,3),N)
          - 2144/9*S(R(1,2),N)
          - 128*S(R(1,2,-2),N)
          + 992/3*S(R(1,3),N)
          - 256*S(R(1,3,1),N)
          - 352*S(R(1,4),N)
          + 302/3*S(R(2),N)
          + 672*S(R(2,-3),N)
          + 496/3*S(R(2,-2),N)
          - 960*S(R(2,-2,1),N)
          - 2144/9*S(R(2,1),N)
          - 128*S(R(2,1,-2),N)
          + 352/3*S(R(2,2),N)
          - 160*S(R(2,3),N)
          - 104*S(R(3),N)
          + 160*S(R(3,-2),N)
          + 64/3*S(R(3,1),N)
          - 32*S(R(3,2),N)
          + 184/3*S(R(4),N)
          - 32*S(R(4,1),N)
          + 160*S(R(5),N)
          )

       + theta( - 3 + N)*ca^2*cf * (
          + 1657/36
          - 60*z3
          + 9737/27*den(1 + N)
          + 48*den(1 + N)*z3
          - 8686/27*den(1 + N)^2
          + 48*den(1 + N)^2*z3
          + 230/3*den(1 + N)^3
          - 128/3*den(1 + N)^4
          - 40*den(1 + N)^5
          + 28*den(1 + N)^4*S(R(1),1 + N)
          - 40*den(1 + N)^3*S(R(-2),1 + N)
          - 188/3*den(1 + N)^3*S(R(1),1 + N)
          - 56*den(1 + N)^2*S(R(-3),1 + N)
          - 40/3*den(1 + N)^2*S(R(-2),1 + N)
          + 160*den(1 + N)^2*S(R(-2,1),1 + N)
          + 112*den(1 + N)^2*S(R(1),1 + N)
          - 48*den(1 + N)^2*S(R(1,-2),1 + N)
          + 28*den(1 + N)^2*S(R(3),1 + N)
          - 48*den(1 + N)*S(R(-4),1 + N)
          + 152/3*den(1 + N)*S(R(-3),1 + N)
          + 128*den(1 + N)*S(R(-3,1),1 + N)
          + 1456/9*den(1 + N)*S(R(-2),1 + N)
          - 96*den(1 + N)*S(R(-2,-2),1 + N)
          - 464/3*den(1 + N)*S(R(-2,1),1 + N)
          + 176*den(1 + N)*S(R(1),1 + N)
          + 128*den(1 + N)*S(R(1,-3),1 + N)
          - 64*den(1 + N)*S(R(1,-2),1 + N)
          - 256*den(1 + N)*S(R(1,-2,1),1 + N)
          - 64*den(1 + N)*S(R(1,3),1 + N)
          - 76*den(1 + N)*S(R(3),1 + N)
          + 64*den(1 + N)*S(R(3,1),1 + N)
          + 48*den(1 + N)*S(R(4),1 + N)
          - 9737/27*den(N)
          - 48*den(N)*z3
          + 3934/27*den(N)^2
          + 48*den(N)^2*z3
          - 242/9*den(N)^3
          + 60*den(N)^4*S(R(1),N)
          - 8*den(N)^3*S(R(-2),N)
          - 92*den(N)^3*S(R(1),N)
          + 72*den(N)^2*S(R(-3),N)
          - 56/3*den(N)^2*S(R(-2),N)
          - 96*den(N)^2*S(R(-2,1),N)
          + 112*den(N)^2*S(R(1),N)
          - 48*den(N)^2*S(R(1,-2),N)
          - 36*den(N)^2*S(R(3),N)
          + 48*den(N)*S(R(-4),N)
          - 152/3*den(N)*S(R(-3),N)
          - 128*den(N)*S(R(-3,1),N)
          - 1456/9*den(N)*S(R(-2),N)
          + 96*den(N)*S(R(-2,-2),N)
          + 464/3*den(N)*S(R(-2,1),N)
          - 176*den(N)*S(R(1),N)
          - 128*den(N)*S(R(1,-3),N)
          + 64*den(N)*S(R(1,-2),N)
          + 256*den(N)*S(R(1,-2,1),N)
          + 64*den(N)*S(R(1,3),N)
          + 76*den(N)*S(R(3),N)
          - 64*den(N)*S(R(3,1),N)
          - 48*den(N)*S(R(4),N)
          + 32*S(R(-5),N)
          + 248/3*S(R(-4),N)
          - 64*S(R(-4,1),N)
          - 1072/9*S(R(-3),N)
          + 32*S(R(-3,-2),N)
          + 176/3*S(R(-3,1),N)
          + 24*S(R(-2),N)
          - 96*S(R(-2),N)*z3
          - 32*S(R(-2,-3),N)
          + 48*S(R(-2,-2),N)
          - 64*S(R(-2,-2,1),N)
          + 128*S(R(-2,1,-2),N)
          + 490/3*S(R(1),N)
          - 96*S(R(1,-4),N)
          - 176/3*S(R(1,-3),N)
          + 256*S(R(1,-3,1),N)
          + 2144/9*S(R(1,-2),N)
          - 192*S(R(1,-2,-2),N)
          - 352/3*S(R(1,-2,1),N)
          + 256*S(R(1,1,-3),N)
          - 512*S(R(1,1,-2,1),N)
          - 128*S(R(1,1,3),N)
          - 88*S(R(1,3),N)
          + 128*S(R(1,3,1),N)
          + 96*S(R(1,4),N)
          - 4172/27*S(R(2),N)
          - 128*S(R(2,-3),N)
          - 176/3*S(R(2,-2),N)
          + 256*S(R(2,-2,1),N)
          + 64*S(R(2,3),N)
          + 1556/9*S(R(3),N)
          - 32*S(R(3,-2),N)
          + 88/3*S(R(3,1),N)
          - 248/3*S(R(4),N)
          - 32*S(R(4,1),N)
          - 32*S(R(5),N)
          )

       + theta( - 3 + N)*cf*nf^2 * (
          + 17/9
          + 32/9*den(1 + N)
          - 88/27*den(1 + N)^2
          + 8/9*den(1 + N)^3
          - 32/9*den(N)
          + 88/27*den(N)^2
          - 8/9*den(N)^3
          - 16/27*S(R(1),N)
          - 80/27*S(R(2),N)
          + 16/9*S(R(3),N)
          )

       + theta( - 3 + N)*cf^2*nf * (
          + 23
          - 24*z3
          - 325/9*den(1 + N)
          + 16*den(1 + N)*z3
          - 20*den(1 + N)^2
          + 80/9*den(1 + N)^3
          + 8/3*den(1 + N)^4
          - 64/3*den(1 + N)^3*S(R(1),1 + N)
          - 32/3*den(1 + N)^2*S(R(-2),1 + N)
          + 352/9*den(1 + N)^2*S(R(1),1 + N)
          - 32/3*den(1 + N)^2*S(R(2),1 + N)
          - 32/3*den(1 + N)*S(R(-3),1 + N)
          + 512/9*den(1 + N)*S(R(-2),1 + N)
          - 64/3*den(1 + N)*S(R(-2,1),1 + N)
          + 64/3*den(1 + N)*S(R(1),1 + N)
          + 256/9*den(1 + N)*S(R(2),1 + N)
          - 64/3*den(1 + N)*S(R(3),1 + N)
          + 325/9*den(N)
          - 16*den(N)*z3
          - 88/9*den(N)^2
          + 128/9*den(N)^3
          - 8*den(N)^4
          + 32/3*den(N)^2*S(R(-2),N)
          - 160/9*den(N)^2*S(R(1),N)
          + 32/3*den(N)^2*S(R(2),N)
          + 32/3*den(N)*S(R(-3),N)
          - 512/9*den(N)*S(R(-2),N)
          + 64/3*den(N)*S(R(-2,1),N)
          - 64/3*den(N)*S(R(1),N)
          - 256/9*den(N)*S(R(2),N)
          + 64/3*den(N)*S(R(3),N)
          + 64/3*S(R(-4),N)
          - 320/9*S(R(-3),N)
          + 64/3*S(R(-3,1),N)
          - 110/3*S(R(1),N)
          + 32*S(R(1),N)*z3
          - 64/3*S(R(1,-3),N)
          + 640/9*S(R(1,-2),N)
          - 128/3*S(R(1,-2,1),N)
          + 320/9*S(R(1,2),N)
          - 128/3*S(R(1,3),N)
          - 20/3*S(R(2),N)
          - 64/3*S(R(2,-2),N)
          + 320/9*S(R(2,1),N)
          - 64/3*S(R(2,2),N)
          + 16*S(R(3),N)
          - 64/3*S(R(3,1),N)
          + 32/3*S(R(4),N)
          )

       + theta( - 3 + N)*cf^3 * (
          - 29/2
          - 120*z3
          - 62*den(1 + N)
          + 96*den(1 + N)*z3
          - 560*den(1 + N)^2
          + 96*den(1 + N)^2*z3
          - 356*den(1 + N)^3
          + 248*den(1 + N)^4
          - 176*den(1 + N)^5
          + 144*den(1 + N)^4*S(R(1),1 + N)
          - 96*den(1 + N)^3*S(R(-2),1 + N)
          - 256*den(1 + N)^3*S(R(1),1 + N)
          + 64*den(1 + N)^3*S(R(1,1),1 + N)
          - 64*den(1 + N)^3*S(R(2),1 + N)
          - 384*den(1 + N)^2*S(R(-3),1 + N)
          + 192*den(1 + N)^2*S(R(-2),1 + N)
          + 448*den(1 + N)^2*S(R(-2,1),1 + N)
          + 340*den(1 + N)^2*S(R(1),1 + N)
          - 64*den(1 + N)^2*S(R(1,-2),1 + N)
          + 64*den(1 + N)^2*S(R(1,2),1 + N)
          - 8*den(1 + N)^2*S(R(2),1 + N)
          + 64*den(1 + N)^2*S(R(2,1),1 + N)
          - 80*den(1 + N)^2*S(R(3),1 + N)
          - 352*den(1 + N)*S(R(-4),1 + N)
          + 368*den(1 + N)*S(R(-3),1 + N)
          + 512*den(1 + N)*S(R(-3,1),1 + N)
          - 32*den(1 + N)*S(R(-2),1 + N)
          - 128*den(1 + N)*S(R(-2,-2),1 + N)
          - 480*den(1 + N)*S(R(-2,1),1 + N)
          + 64*den(1 + N)*S(R(-2,2),1 + N)
          + 560*den(1 + N)*S(R(1),1 + N)
          + 640*den(1 + N)*S(R(1,-3),1 + N)
          - 192*den(1 + N)*S(R(1,-2),1 + N)
          - 768*den(1 + N)*S(R(1,-2,1),1 + N)
          + 16*den(1 + N)*S(R(2),1 + N)
          + 128*den(1 + N)*S(R(2,-2),1 + N)
          + 64*den(1 + N)*S(R(2,2),1 + N)
          - 96*den(1 + N)*S(R(3),1 + N)
          + 128*den(1 + N)*S(R(3,1),1 + N)
          + 64*den(1 + N)*S(R(4),1 + N)
          + 62*den(N)
          - 96*den(N)*z3
          - 30*den(N)^2
          + 96*den(N)^2*z3
          - 8*den(N)^3
          - 24*den(N)^4
          - 16*den(N)^5
          + 208*den(N)^4*S(R(1),N)
          + 32*den(N)^3*S(R(-2),N)
          - 192*den(N)^3*S(R(1),N)
          - 64*den(N)^3*S(R(1,1),N)
          + 64*den(N)^3*S(R(2),N)
          + 448*den(N)^2*S(R(-3),N)
          - 32*den(N)^2*S(R(-2),N)
          - 448*den(N)^2*S(R(-2,1),N)
          + 308*den(N)^2*S(R(1),N)
          - 320*den(N)^2*S(R(1,-2),N)
          - 64*den(N)^2*S(R(1,2),N)
          + 24*den(N)^2*S(R(2),N)
          - 64*den(N)^2*S(R(2,1),N)
          - 16*den(N)^2*S(R(3),N)
          + 352*den(N)*S(R(-4),N)
          - 368*den(N)*S(R(-3),N)
          - 512*den(N)*S(R(-3,1),N)
          + 32*den(N)*S(R(-2),N)
          + 128*den(N)*S(R(-2,-2),N)
          + 480*den(N)*S(R(-2,1),N)
          - 64*den(N)*S(R(-2,2),N)
          - 560*den(N)*S(R(1),N)
          - 640*den(N)*S(R(1,-3),N)
          + 192*den(N)*S(R(1,-2),N)
          + 768*den(N)*S(R(1,-2,1),N)
          - 16*den(N)*S(R(2),N)
          - 128*den(N)*S(R(2,-2),N)
          - 64*den(N)*S(R(2,2),N)
          + 96*den(N)*S(R(3),N)
          - 128*den(N)*S(R(3,1),N)
          - 64*den(N)*S(R(4),N)
          + 192*S(R(-5),N)
          + 144*S(R(-4),N)
          - 384*S(R(-4,1),N)
          - 64*S(R(-3,-2),N)
          + 96*S(R(-3,1),N)
          - 64*S(R(-3,2),N)
          + 48*S(R(-2),N)
          - 192*S(R(-2),N)*z3
          - 192*S(R(-2,-3),N)
          + 384*S(R(-2,1,-2),N)
          - 704*S(R(1,-4),N)
          - 96*S(R(1,-3),N)
          + 1024*S(R(1,-3,1),N)
          - 256*S(R(1,-2,-2),N)
          - 192*S(R(1,-2,1),N)
          + 128*S(R(1,-2,2),N)
          + 1280*S(R(1,1,-3),N)
          - 1536*S(R(1,1,-2,1),N)
          + 256*S(R(1,2,-2),N)
          + 128*S(R(1,2,2),N)
          - 192*S(R(1,3),N)
          + 256*S(R(1,3,1),N)
          + 128*S(R(1,4),N)
          + 6*S(R(2),N)
          - 832*S(R(2,-3),N)
          - 96*S(R(2,-2),N)
          + 896*S(R(2,-2,1),N)
          + 256*S(R(2,1,-2),N)
          + 128*S(R(2,1,2),N)
          - 96*S(R(2,2),N)
          + 128*S(R(2,2,1),N)
          - 64*S(R(2,3),N)
          + 52*S(R(3),N)
          - 192*S(R(3,-2),N)
          + 128*S(R(3,1,1),N)
          - 128*S(R(3,2),N)
          - 64*S(R(4,1),N)
          - 64*S(R(5),N)
          )

       + delta( - 2 + N)*ca*cf*nf * (
          - 3128/243
          - 64/3*z3
          )

       + delta( - 2 + N)*ca*cf^2 * (
          - 8528/243
          - 64*z3
          )

       + delta( - 2 + N)*ca^2*cf * (
          + 20920/243
          + 64/3*z3
          )

       + delta( - 2 + N)*cf*nf^2 * (
          - 224/243
          )

       + delta( - 2 + N)*cf^2*nf * (
          - 3412/243
          + 64/3*z3
          )

       + delta( - 2 + N)*cf^3 * (
          - 560/243
          + 128/3*z3
          );

L   gqq1m =

       + theta( - 3 + N)*ca*cf * (
          - 17/6
          + 446/9*den(1 + N)
          + 2/3*den(1 + N)^2
          + 8*den(1 + N)*S(R(-2),1 + N)
          - 446/9*den(N)
          + 46/3*den(N)^2
          - 8*den(N)^3
          - 8*den(N)*S(R(-2),N)
          - 8*S(R(-3),N)
          + 268/9*S(R(1),N)
          + 16*S(R(1,-2),N)
          - 44/3*S(R(2),N)
          + 8*S(R(3),N)
          )

       + theta( - 3 + N)*cf*nf * (
          + 1/3
          - 44/9*den(1 + N)
          + 4/3*den(1 + N)^2
          + 44/9*den(N)
          - 4/3*den(N)^2
          - 40/9*S(R(1),N)
          + 8/3*S(R(2),N)
          )

       + theta( - 3 + N)*cf^2 * (
          - 3/2
          - 36*den(1 + N)
          - 16*den(1 + N)^2
          + 12*den(1 + N)^3
          - 8*den(1 + N)^2*S(R(1),1 + N)
          - 16*den(1 + N)*S(R(-2),1 + N)
          - 8*den(1 + N)*S(R(2),1 + N)
          + 36*den(N)
          - 20*den(N)^2
          + 12*den(N)^3
          + 8*den(N)^2*S(R(1),N)
          + 16*den(N)*S(R(-2),N)
          + 8*den(N)*S(R(2),N)
          + 16*S(R(-3),N)
          - 32*S(R(1,-2),N)
          - 16*S(R(1,2),N)
          + 12*S(R(2),N)
          - 16*S(R(2,1),N)
          );

L   gqq2m =

       + theta( - 3 + N)*ca*cf*nf * (
          - 20
          + 24*z3
          - 3938/27*den(1 + N)
          - 16*den(1 + N)*z3
          + 716/27*den(1 + N)^2
          + 32/9*den(1 + N)^3
          - 8*den(1 + N)^3*S(R(1),1 + N)
          + 16/3*den(1 + N)^2*S(R(-2),1 + N)
          + 8/3*den(1 + N)^2*S(R(1),1 + N)
          + 16/3*den(1 + N)*S(R(-3),1 + N)
          - 256/9*den(1 + N)*S(R(-2),1 + N)
          + 32/3*den(1 + N)*S(R(-2,1),1 + N)
          + 16/3*den(1 + N)*S(R(1),1 + N)
          + 8*den(1 + N)*S(R(3),1 + N)
          + 3938/27*den(N)
          + 16*den(N)*z3
          - 2252/27*den(N)^2
          + 392/9*den(N)^3
          - 32/3*den(N)^4
          - 8/3*den(N)^3*S(R(1),N)
          - 16/3*den(N)^2*S(R(-2),N)
          + 8/3*den(N)^2*S(R(1),N)
          - 16/3*den(N)*S(R(-3),N)
          + 256/9*den(N)*S(R(-2),N)
          - 32/3*den(N)*S(R(-2,1),N)
          - 16/3*den(N)*S(R(1),N)
          - 8*den(N)*S(R(3),N)
          - 32/3*S(R(-4),N)
          + 160/9*S(R(-3),N)
          - 32/3*S(R(-3,1),N)
          - 836/27*S(R(1),N)
          - 32*S(R(1),N)*z3
          + 32/3*S(R(1,-3),N)
          - 320/9*S(R(1,-2),N)
          + 64/3*S(R(1,-2,1),N)
          + 16*S(R(1,3),N)
          + 1336/27*S(R(2),N)
          + 32/3*S(R(2,-2),N)
          - 112/3*S(R(3),N)
          - 16/3*S(R(3,1),N)
          + 32/3*S(R(4),N)
          )

       + theta( - 3 + N)*ca*cf^2 * (
          - 151/4
          + 180*z3
          + 1516/3*den(1 + N)
          + 144*den(1 + N)*z3
          - 3740/9*den(1 + N)^2
          + 144*den(1 + N)^2*z3
          + 944/3*den(1 + N)^3
          - 36*den(1 + N)^4
          + 96*den(1 + N)^4*S(R(1),1 + N)
          + 128*den(1 + N)^3*S(R(-2),1 + N)
          - 568*den(1 + N)^3*S(R(1),1 + N)
          + 464*den(1 + N)^2*S(R(-3),1 + N)
          + 944/3*den(1 + N)^2*S(R(-2),1 + N)
          - 416*den(1 + N)^2*S(R(-2,1),1 + N)
          + 152/9*den(1 + N)^2*S(R(1),1 + N)
          - 320*den(1 + N)^2*S(R(1,-2),1 + N)
          + 80/3*den(1 + N)^2*S(R(2),1 + N)
          - 48*den(1 + N)^2*S(R(3),1 + N)
          + 272*den(1 + N)*S(R(-4),1 + N)
          - 376/3*den(1 + N)*S(R(-3),1 + N)
          - 512*den(1 + N)*S(R(-3,1),1 + N)
          - 3056/9*den(1 + N)*S(R(-2),1 + N)
          + 256*den(1 + N)*S(R(-2,-2),1 + N)
          + 2032/3*den(1 + N)*S(R(-2,1),1 + N)
          - 32*den(1 + N)*S(R(-2,2),1 + N)
          + 2008/3*den(1 + N)*S(R(1),1 + N)
          - 576*den(1 + N)*S(R(1,-3),1 + N)
          - 224*den(1 + N)*S(R(1,-2),1 + N)
          + 896*den(1 + N)*S(R(1,-2,1),1 + N)
          + 128*den(1 + N)*S(R(1,3),1 + N)
          - 2320/9*den(1 + N)*S(R(2),1 + N)
          - 64*den(1 + N)*S(R(2,-2),1 + N)
          + 688/3*den(1 + N)*S(R(3),1 + N)
          - 128*den(1 + N)*S(R(3,1),1 + N)
          - 176*den(1 + N)*S(R(4),1 + N)
          - 1516/3*den(N)
          - 144*den(N)*z3
          + 1850/9*den(N)^2
          + 144*den(N)^2*z3
          + 304/3*den(N)^3
          - 28/3*den(N)^4
          - 96*den(N)^5
          + 128*den(N)^4*S(R(1),N)
          - 64*den(N)^3*S(R(-2),N)
          - 712/3*den(N)^3*S(R(1),N)
          + 32*den(N)^3*S(R(2),N)
          - 208*den(N)^2*S(R(-3),N)
          - 32/3*den(N)^2*S(R(-2),N)
          + 544*den(N)^2*S(R(-2,1),N)
          + 4792/9*den(N)^2*S(R(1),N)
          - 192*den(N)^2*S(R(1,-2),N)
          - 272/3*den(N)^2*S(R(2),N)
          + 112*den(N)^2*S(R(3),N)
          - 272*den(N)*S(R(-4),N)
          + 376/3*den(N)*S(R(-3),N)
          + 512*den(N)*S(R(-3,1),N)
          + 3056/9*den(N)*S(R(-2),N)
          - 256*den(N)*S(R(-2,-2),N)
          - 2032/3*den(N)*S(R(-2,1),N)
          + 32*den(N)*S(R(-2,2),N)
          - 2008/3*den(N)*S(R(1),N)
          + 576*den(N)*S(R(1,-3),N)
          + 224*den(N)*S(R(1,-2),N)
          - 896*den(N)*S(R(1,-2,1),N)
          - 128*den(N)*S(R(1,3),N)
          + 2320/9*den(N)*S(R(2),N)
          + 64*den(N)*S(R(2,-2),N)
          - 688/3*den(N)*S(R(3),N)
          + 128*den(N)*S(R(3,1),N)
          + 176*den(N)*S(R(4),N)
          - 160*S(R(-5),N)
          - 712/3*S(R(-4),N)
          + 320*S(R(-4,1),N)
          + 2144/9*S(R(-3),N)
          - 32*S(R(-3,-2),N)
          - 496/3*S(R(-3,1),N)
          + 32*S(R(-3,2),N)
          - 72*S(R(-2),N)
          + 288*S(R(-2),N)*z3
          + 160*S(R(-2,-3),N)
          - 96*S(R(-2,-2),N)
          + 128*S(R(-2,-2,1),N)
          - 448*S(R(-2,1,-2),N)
          + 544*S(R(1,-4),N)
          + 496/3*S(R(1,-3),N)
          - 1024*S(R(1,-3,1),N)
          - 4288/9*S(R(1,-2),N)
          + 512*S(R(1,-2,-2),N)
          + 992/3*S(R(1,-2,1),N)
          - 64*S(R(1,-2,2),N)
          - 1152*S(R(1,1,-3),N)
          + 1792*S(R(1,1,-2,1),N)
          + 256*S(R(1,1,3),N)
          - 2144/9*S(R(1,2),N)
          - 128*S(R(1,2,-2),N)
          + 992/3*S(R(1,3),N)
          - 256*S(R(1,3,1),N)
          - 352*S(R(1,4),N)
          + 302/3*S(R(2),N)
          + 672*S(R(2,-3),N)
          + 496/3*S(R(2,-2),N)
          - 960*S(R(2,-2,1),N)
          - 2144/9*S(R(2,1),N)
          - 128*S(R(2,1,-2),N)
          + 352/3*S(R(2,2),N)
          - 160*S(R(2,3),N)
          - 104*S(R(3),N)
          + 160*S(R(3,-2),N)
          + 64/3*S(R(3,1),N)
          - 32*S(R(3,2),N)
          + 184/3*S(R(4),N)
          - 32*S(R(4,1),N)
          + 160*S(R(5),N)
          )

       + theta( - 3 + N)*ca^2*cf * (
          + 1657/36
          - 60*z3
          + 5333/27*den(1 + N)
          - 48*den(1 + N)*z3
          - 2266/27*den(1 + N)^2
          - 48*den(1 + N)^2*z3
          - 238/9*den(1 + N)^3
          - 36*den(1 + N)^4*S(R(1),1 + N)
          - 8*den(1 + N)^3*S(R(-2),1 + N)
          + 188*den(1 + N)^3*S(R(1),1 + N)
          - 88*den(1 + N)^2*S(R(-3),1 + N)
          - 376/3*den(1 + N)^2*S(R(-2),1 + N)
          + 96*den(1 + N)^2*S(R(-2,1),1 + N)
          - 224/3*den(1 + N)^2*S(R(1),1 + N)
          + 80*den(1 + N)^2*S(R(1,-2),1 + N)
          + 28*den(1 + N)^2*S(R(3),1 + N)
          - 48*den(1 + N)*S(R(-4),1 + N)
          + 56/3*den(1 + N)*S(R(-3),1 + N)
          + 128*den(1 + N)*S(R(-3,1),1 + N)
          + 1312/9*den(1 + N)*S(R(-2),1 + N)
          - 96*den(1 + N)*S(R(-2,-2),1 + N)
          - 656/3*den(1 + N)*S(R(-2,1),1 + N)
          - 592/3*den(1 + N)*S(R(1),1 + N)
          + 128*den(1 + N)*S(R(1,-3),1 + N)
          + 64*den(1 + N)*S(R(1,-2),1 + N)
          - 256*den(1 + N)*S(R(1,-2,1),1 + N)
          - 64*den(1 + N)*S(R(1,3),1 + N)
          - 76*den(1 + N)*S(R(3),1 + N)
          + 64*den(1 + N)*S(R(3,1),1 + N)
          + 48*den(1 + N)*S(R(4),1 + N)
          - 5333/27*den(N)
          + 48*den(N)*z3
          + 3442/27*den(N)^2
          - 48*den(N)^2*z3
          - 162*den(N)^3
          + 80/3*den(N)^4
          + 24*den(N)^5
          - 4*den(N)^4*S(R(1),N)
          + 24*den(N)^3*S(R(-2),N)
          + 92/3*den(N)^3*S(R(1),N)
          + 40*den(N)^2*S(R(-3),N)
          - 8/3*den(N)^2*S(R(-2),N)
          - 160*den(N)^2*S(R(-2,1),N)
          - 224/3*den(N)^2*S(R(1),N)
          + 80*den(N)^2*S(R(1,-2),N)
          - 36*den(N)^2*S(R(3),N)
          + 48*den(N)*S(R(-4),N)
          - 56/3*den(N)*S(R(-3),N)
          - 128*den(N)*S(R(-3,1),N)
          - 1312/9*den(N)*S(R(-2),N)
          + 96*den(N)*S(R(-2,-2),N)
          + 656/3*den(N)*S(R(-2,1),N)
          + 592/3*den(N)*S(R(1),N)
          - 128*den(N)*S(R(1,-3),N)
          - 64*den(N)*S(R(1,-2),N)
          + 256*den(N)*S(R(1,-2,1),N)
          + 64*den(N)*S(R(1,3),N)
          + 76*den(N)*S(R(3),N)
          - 64*den(N)*S(R(3,1),N)
          - 48*den(N)*S(R(4),N)
          + 32*S(R(-5),N)
          + 248/3*S(R(-4),N)
          - 64*S(R(-4,1),N)
          - 1072/9*S(R(-3),N)
          + 32*S(R(-3,-2),N)
          + 176/3*S(R(-3,1),N)
          + 24*S(R(-2),N)
          - 96*S(R(-2),N)*z3
          - 32*S(R(-2,-3),N)
          + 48*S(R(-2,-2),N)
          - 64*S(R(-2,-2,1),N)
          + 128*S(R(-2,1,-2),N)
          + 490/3*S(R(1),N)
          - 96*S(R(1,-4),N)
          - 176/3*S(R(1,-3),N)
          + 256*S(R(1,-3,1),N)
          + 2144/9*S(R(1,-2),N)
          - 192*S(R(1,-2,-2),N)
          - 352/3*S(R(1,-2,1),N)
          + 256*S(R(1,1,-3),N)
          - 512*S(R(1,1,-2,1),N)
          - 128*S(R(1,1,3),N)
          - 88*S(R(1,3),N)
          + 128*S(R(1,3,1),N)
          + 96*S(R(1,4),N)
          - 4172/27*S(R(2),N)
          - 128*S(R(2,-3),N)
          - 176/3*S(R(2,-2),N)
          + 256*S(R(2,-2,1),N)
          + 64*S(R(2,3),N)
          + 1556/9*S(R(3),N)
          - 32*S(R(3,-2),N)
          + 88/3*S(R(3,1),N)
          - 248/3*S(R(4),N)
          - 32*S(R(4,1),N)
          - 32*S(R(5),N)
          )

       + theta( - 3 + N)*cf*nf^2 * (
          + 17/9
          + 32/9*den(1 + N)
          - 88/27*den(1 + N)^2
          + 8/9*den(1 + N)^3
          - 32/9*den(N)
          + 88/27*den(N)^2
          - 8/9*den(N)^3
          - 16/27*S(R(1),N)
          - 80/27*S(R(2),N)
          + 16/9*S(R(3),N)
          )

       + theta( - 3 + N)*cf^2*nf * (
          + 23
          - 24*z3
          + 217/3*den(1 + N)
          + 16*den(1 + N)*z3
          + 476/9*den(1 + N)^2
          - 176/3*den(1 + N)^3
          + 24*den(1 + N)^4
          - 32/3*den(1 + N)^2*S(R(-2),1 + N)
          + 160/9*den(1 + N)^2*S(R(1),1 + N)
          - 32/3*den(1 + N)^2*S(R(2),1 + N)
          - 32/3*den(1 + N)*S(R(-3),1 + N)
          + 512/9*den(1 + N)*S(R(-2),1 + N)
          - 64/3*den(1 + N)*S(R(-2,1),1 + N)
          - 64/3*den(1 + N)*S(R(1),1 + N)
          + 256/9*den(1 + N)*S(R(2),1 + N)
          - 64/3*den(1 + N)*S(R(3),1 + N)
          - 217/3*den(N)
          - 16*den(N)*z3
          + 568/9*den(N)^2
          - 160/3*den(N)^3
          + 40/3*den(N)^4
          + 64/3*den(N)^3*S(R(1),N)
          + 32/3*den(N)^2*S(R(-2),N)
          - 352/9*den(N)^2*S(R(1),N)
          + 32/3*den(N)^2*S(R(2),N)
          + 32/3*den(N)*S(R(-3),N)
          - 512/9*den(N)*S(R(-2),N)
          + 64/3*den(N)*S(R(-2,1),N)
          + 64/3*den(N)*S(R(1),N)
          - 256/9*den(N)*S(R(2),N)
          + 64/3*den(N)*S(R(3),N)
          + 64/3*S(R(-4),N)
          - 320/9*S(R(-3),N)
          + 64/3*S(R(-3,1),N)
          - 110/3*S(R(1),N)
          + 32*S(R(1),N)*z3
          - 64/3*S(R(1,-3),N)
          + 640/9*S(R(1,-2),N)
          - 128/3*S(R(1,-2,1),N)
          + 320/9*S(R(1,2),N)
          - 128/3*S(R(1,3),N)
          - 20/3*S(R(2),N)
          - 64/3*S(R(2,-2),N)
          + 320/9*S(R(2,1),N)
          - 64/3*S(R(2,2),N)
          + 16*S(R(3),N)
          - 64/3*S(R(3,1),N)
          + 32/3*S(R(4),N)
          )

       + theta( - 3 + N)*cf^3 * (
          - 29/2
          - 120*z3
          - 302*den(1 + N)
          - 96*den(1 + N)*z3
          + 464*den(1 + N)^2
          - 96*den(1 + N)^2*z3
          - 4*den(1 + N)^3
          - 168*den(1 + N)^4
          + 112*den(1 + N)^5
          - 240*den(1 + N)^4*S(R(1),1 + N)
          - 224*den(1 + N)^3*S(R(-2),1 + N)
          + 544*den(1 + N)^3*S(R(1),1 + N)
          + 64*den(1 + N)^3*S(R(1,1),1 + N)
          - 128*den(1 + N)^3*S(R(2),1 + N)
          - 576*den(1 + N)^2*S(R(-3),1 + N)
          - 128*den(1 + N)^2*S(R(-2),1 + N)
          + 448*den(1 + N)^2*S(R(-2,1),1 + N)
          - 12*den(1 + N)^2*S(R(1),1 + N)
          + 320*den(1 + N)^2*S(R(1,-2),1 + N)
          + 64*den(1 + N)^2*S(R(1,2),1 + N)
          + 56*den(1 + N)^2*S(R(2),1 + N)
          + 64*den(1 + N)^2*S(R(2,1),1 + N)
          - 80*den(1 + N)^2*S(R(3),1 + N)
          - 352*den(1 + N)*S(R(-4),1 + N)
          + 176*den(1 + N)*S(R(-3),1 + N)
          + 512*den(1 + N)*S(R(-3,1),1 + N)
          + 96*den(1 + N)*S(R(-2),1 + N)
          - 128*den(1 + N)*S(R(-2,-2),1 + N)
          - 480*den(1 + N)*S(R(-2,1),1 + N)
          + 64*den(1 + N)*S(R(-2,2),1 + N)
          - 400*den(1 + N)*S(R(1),1 + N)
          + 640*den(1 + N)*S(R(1,-3),1 + N)
          + 192*den(1 + N)*S(R(1,-2),1 + N)
          - 768*den(1 + N)*S(R(1,-2,1),1 + N)
          + 144*den(1 + N)*S(R(2),1 + N)
          + 128*den(1 + N)*S(R(2,-2),1 + N)
          + 64*den(1 + N)*S(R(2,2),1 + N)
          - 96*den(1 + N)*S(R(3),1 + N)
          + 128*den(1 + N)*S(R(3,1),1 + N)
          + 64*den(1 + N)*S(R(4),1 + N)
          + 302*den(N)
          + 96*den(N)*z3
          - 286*den(N)^2
          - 96*den(N)^2*z3
          + 120*den(N)^3
          - 24*den(N)^4
          + 80*den(N)^5
          - 176*den(N)^4*S(R(1),N)
          + 32*den(N)^3*S(R(-2),N)
          + 224*den(N)^3*S(R(1),N)
          - 64*den(N)^3*S(R(1,1),N)
          + 256*den(N)^2*S(R(-3),N)
          + 32*den(N)^2*S(R(-2),N)
          - 448*den(N)^2*S(R(-2,1),N)
          - 300*den(N)^2*S(R(1),N)
          + 64*den(N)^2*S(R(1,-2),N)
          - 64*den(N)^2*S(R(1,2),N)
          + 88*den(N)^2*S(R(2),N)
          - 64*den(N)^2*S(R(2,1),N)
          - 16*den(N)^2*S(R(3),N)
          + 352*den(N)*S(R(-4),N)
          - 176*den(N)*S(R(-3),N)
          - 512*den(N)*S(R(-3,1),N)
          - 96*den(N)*S(R(-2),N)
          + 128*den(N)*S(R(-2,-2),N)
          + 480*den(N)*S(R(-2,1),N)
          - 64*den(N)*S(R(-2,2),N)
          + 400*den(N)*S(R(1),N)
          - 640*den(N)*S(R(1,-3),N)
          - 192*den(N)*S(R(1,-2),N)
          + 768*den(N)*S(R(1,-2,1),N)
          - 144*den(N)*S(R(2),N)
          - 128*den(N)*S(R(2,-2),N)
          - 64*den(N)*S(R(2,2),N)
          + 96*den(N)*S(R(3),N)
          - 128*den(N)*S(R(3,1),N)
          - 64*den(N)*S(R(4),N)
          + 192*S(R(-5),N)
          + 144*S(R(-4),N)
          - 384*S(R(-4,1),N)
          - 64*S(R(-3,-2),N)
          + 96*S(R(-3,1),N)
          - 64*S(R(-3,2),N)
          + 48*S(R(-2),N)
          - 192*S(R(-2),N)*z3
          - 192*S(R(-2,-3),N)
          + 384*S(R(-2,1,-2),N)
          - 704*S(R(1,-4),N)
          - 96*S(R(1,-3),N)
          + 1024*S(R(1,-3,1),N)
          - 256*S(R(1,-2,-2),N)
          - 192*S(R(1,-2,1),N)
          + 128*S(R(1,-2,2),N)
          + 1280*S(R(1,1,-3),N)
          - 1536*S(R(1,1,-2,1),N)
          + 256*S(R(1,2,-2),N)
          + 128*S(R(1,2,2),N)
          - 192*S(R(1,3),N)
          + 256*S(R(1,3,1),N)
          + 128*S(R(1,4),N)
          + 6*S(R(2),N)
          - 832*S(R(2,-3),N)
          - 96*S(R(2,-2),N)
          + 896*S(R(2,-2,1),N)
          + 256*S(R(2,1,-2),N)
          + 128*S(R(2,1,2),N)
          - 96*S(R(2,2),N)
          + 128*S(R(2,2,1),N)
          - 64*S(R(2,3),N)
          + 52*S(R(3),N)
          - 192*S(R(3,-2),N)
          + 128*S(R(3,1,1),N)
          - 128*S(R(3,2),N)
          - 64*S(R(4,1),N)
          - 64*S(R(5),N)
          )

       + theta( - 3 + N)*nf*[dabc^2/n] * (
          + 32/3*den( - 1 + N)*S(R(-3), - 1 + N)
          - 32/3*den( - 1 + N)*S(R(-2,1), - 1 + N)
          - 32/3*den( - 1 + N)*S(R(1,-2), - 1 + N)
          + 400/3*den(1 + N)
          + 6*den(1 + N)^2
          - 58/3*den(1 + N)^3
          + 12*den(1 + N)^4*S(R(1),1 + N)
          - 8*den(1 + N)^3*S(R(-2),1 + N)
          + 18*den(1 + N)^3*S(R(1),1 + N)
          - 8*den(1 + N)^2*S(R(-3),1 + N)
          - 12*den(1 + N)^2*S(R(-2),1 + N)
          + 82/3*den(1 + N)^2*S(R(1),1 + N)
          + 16*den(1 + N)^2*S(R(1,-2),1 + N)
          - 4*den(1 + N)^2*S(R(3),1 + N)
          + 4*den(1 + N)*S(R(-3),1 + N)
          + 52/3*den(1 + N)*S(R(-2),1 + N)
          - 16*den(1 + N)*S(R(-2,1),1 + N)
          + 182/3*den(1 + N)*S(R(1),1 + N)
          + 8*den(1 + N)*S(R(1,-2),1 + N)
          - 6*den(1 + N)*S(R(3),1 + N)
          - 32/3*den(2 + N)^4
          + 32/3*den(2 + N)^3*S(R(1),2 + N)
          - 32/3*den(2 + N)^2*S(R(-2),2 + N)
          - 32/3*den(2 + N)*S(R(-3),2 + N)
          + 32/3*den(2 + N)*S(R(-2,1),2 + N)
          + 32/3*den(2 + N)*S(R(1,-2),2 + N)
          - 400/3*den(N)
          + 200/3*den(N)^2
          - 76/3*den(N)^3
          - 4*den(N)^4
          - 8*den(N)^5
          + 12*den(N)^4*S(R(1),N)
          - 8*den(N)^3*S(R(-2),N)
          - 2*den(N)^3*S(R(1),N)
          - 8*den(N)^2*S(R(-3),N)
          - 4*den(N)^2*S(R(-2),N)
          + 82/3*den(N)^2*S(R(1),N)
          + 16*den(N)^2*S(R(1,-2),N)
          - 4*den(N)^2*S(R(3),N)
          - 4*den(N)*S(R(-3),N)
          - 52/3*den(N)*S(R(-2),N)
          + 16*den(N)*S(R(-2,1),N)
          - 182/3*den(N)*S(R(1),N)
          - 8*den(N)*S(R(1,-2),N)
          + 6*den(N)*S(R(3),N)
          );

*
********************************************************************************
*

L   Pqq0 =

       + cf * (
          - 2
          + 4*[1-x]^-1
          - 2*x
          )

       + delta_(1 - x)*cf * (
          + 3
          );

L   Pqq1p =

       + z2*cf*ca * (
          - 8*[1-x]^-1
          + 8*[1+x]^-1
          + 8*x
          )

       + z2*cf^2 * (
          + 8
          - 16*[1+x]^-1
          - 8*x
          )

       + nf*cf * (
          - 4/9
          - 40/9*[1-x]^-1
          + 44/9*x
          )

       + cf*ca * (
          + 34/9
          + 268/9*[1-x]^-1
          - 302/9*x
          )

       + cf^2 * (
          - 4
          + 4*x
          )

       + delta_(1 - x)*z2*nf*cf * (
          - 8/3
          )

       + delta_(1 - x)*z2*cf*ca * (
          + 44/3
          )

       + delta_(1 - x)*z2*cf^2 * (
          - 12
          )

       + delta_(1 - x)*z3*cf*ca * (
          - 12
          )

       + delta_(1 - x)*z3*cf^2 * (
          + 24
          )

       + delta_(1 - x)*nf*cf * (
          - 1/3
          )

       + delta_(1 - x)*cf*ca * (
          + 17/6
          )

       + delta_(1 - x)*cf^2 * (
          + 3/2
          )

       + H(R(-1,0),x)*cf*ca * (
          - 8
          + 16*[1+x]^-1
          + 8*x
          )

       + H(R(-1,0),x)*cf^2 * (
          + 16
          - 32*[1+x]^-1
          - 16*x
          )

       + H(R(0),x)*nf*cf * (
          + 4/3
          - 8/3*[1-x]^-1
          + 4/3*x
          )

       + H(R(0),x)*cf*ca * (
          - 22/3
          + 44/3*[1-x]^-1
          - 22/3*x
          )

       + H(R(0),x)*cf^2 * (
          + 8
          - 12*[1-x]^-1
          )

       + H(R(0,0),x)*cf*ca * (
          + 8*[1-x]^-1
          - 8*[1+x]^-1
          - 8*x
          )

       + H(R(0,0),x)*cf^2 * (
          - 12
          + 16*[1+x]^-1
          + 4*x
          )

       + H(R(1,0),x)*cf^2 * (
          - 8
          + 16*[1-x]^-1
          - 8*x
          )

       + H(R(2),x)*cf^2 * (
          - 8
          + 16*[1-x]^-1
          - 8*x
          );

L   Pqq2p =

       + z2*nf*cf*ca * (
          + 8
          + 160/9*[1-x]^-1
          - 160/9*[1+x]^-1
          - 184/9*x
          )

       + z2*nf*cf^2 * (
          - 160/9
          + 320/9*[1+x]^-1
          + 160/9*x
          )

       + z2*cf*ca^2 * (
          - 112
          - 1072/9*[1-x]^-1
          + 1072/9*[1+x]^-1
          + 448/9*x
          )

       + z2*cf^2*ca * (
          + 3448/9
          - 2144/9*[1+x]^-1
          + 2024/9*x
          )

       + z2*cf^3 * (
          - 308
          - 372*x
          )

       + z2^2*cf*ca^2 * (
          - 62/5
          + 384/5*[1-x]^-1
          - 32*[1+x]^-1
          - 242/5*x
          )

       + z2^2*cf^2*ca * (
          - 24/5
          - 552/5*[1-x]^-1
          + 8*[1+x]^-1
          + 56/5*x
          )

       + z2^2*cf^3 * (
          - 56/5
          + 144/5*[1-x]^-1
          + 112*[1+x]^-1
          + 504/5*x
          )

       + z3*nf*cf*ca * (
          + 16
          - 48*[1-x]^-1
          + 16*[1+x]^-1
          + 32*x
          )

       + z3*nf*cf^2 * (
          - 32/3
          + 160/3*[1-x]^-1
          - 32*[1+x]^-1
          - 128/3*x
          )

       + z3*cf*ca^2 * (
          + 16*[1-x]^-1
          - 88*[1+x]^-1
          - 224*x
          )

       + z3*cf^2*ca * (
          - 16/3
          + 80/3*[1-x]^-1
          + 248*[1+x]^-1
          + 2336/3*x
          )

       + z3*cf^3 * (
          - 48
          - 144*[1+x]^-1
          - 720*x
          )

       + nf*cf*ca * (
          - 182/3
          - 836/27*[1-x]^-1
          + 2474/27*x
          )

       + nf*cf^2 * (
          + 5/9
          - 110/3*[1-x]^-1
          + 325/9*x
          )

       + nf^2*cf * (
          + 112/27
          - 16/27*[1-x]^-1
          - 32/9*x
          )

       + cf*ca^2 * (
          + 5327/27
          + 490/3*[1-x]^-1
          - 9737/27*x
          )

       + cf^2*ca * (
          + 532/9
          - 532/9*x
          )

       + cf^3 * (
          - 62
          + 62*x
          )

       + delta_(1 - x)*z2*z3*cf^2*ca * (
          + 16
          )

       + delta_(1 - x)*z2*z3*cf^3 * (
          - 32
          )

       + delta_(1 - x)*z2*nf*cf*ca * (
          - 1336/27
          )

       + delta_(1 - x)*z2*nf*cf^2 * (
          + 20/3
          )

       + delta_(1 - x)*z2*nf^2*cf * (
          + 80/27
          )

       + delta_(1 - x)*z2*cf*ca^2 * (
          + 4496/27
          )

       + delta_(1 - x)*z2*cf^2*ca * (
          - 410/3
          )

       + delta_(1 - x)*z2*cf^3 * (
          + 18
          )

       + delta_(1 - x)*z2^2*nf*cf*ca * (
          + 4/5
          )

       + delta_(1 - x)*z2^2*nf*cf^2 * (
          + 232/15
          )

       + delta_(1 - x)*z2^2*cf*ca^2 * (
          - 2
          )

       + delta_(1 - x)*z2^2*cf^2*ca * (
          - 988/15
          )

       + delta_(1 - x)*z2^2*cf^3 * (
          + 288/5
          )

       + delta_(1 - x)*z3*nf*cf*ca * (
          + 200/9
          )

       + delta_(1 - x)*z3*nf*cf^2 * (
          - 136/3
          )

       + delta_(1 - x)*z3*nf^2*cf * (
          - 16/9
          )

       + delta_(1 - x)*z3*cf*ca^2 * (
          - 1552/9
          )

       + delta_(1 - x)*z3*cf^2*ca * (
          + 844/3
          )

       + delta_(1 - x)*z3*cf^3 * (
          + 68
          )

       + delta_(1 - x)*nf*cf*ca * (
          + 20
          )

       + delta_(1 - x)*nf*cf^2 * (
          - 23
          )

       + delta_(1 - x)*nf^2*cf * (
          - 17/9
          )

       + delta_(1 - x)*cf*ca^2 * (
          - 1657/36
          + 40*z5
          )

       + delta_(1 - x)*cf^2*ca * (
          + 151/4
          + 120*z5
          )

       + delta_(1 - x)*cf^3 * (
          + 29/2
          - 240*z5
          )

       + H(R(-3,0),x)*cf*ca^2 * (
          + 8
          + 32*[1-x]^-1
          - 32*[1+x]^-1
          - 40*x
          )

       + H(R(-3,0),x)*cf^2*ca * (
          - 128
          - 32*[1-x]^-1
          + 160*[1+x]^-1
          + 128*x
          )

       + H(R(-3,0),x)*cf^3 * (
          + 224
          - 64*[1-x]^-1
          - 192*[1+x]^-1
          - 96*x
          )

       + H(R(-2),x)*z2*cf*ca^2 * (
          - 136
          + 256*[1+x]^-1
          + 136*x
          )

       + H(R(-2),x)*z2*cf^2*ca * (
          + 576
          - 96*[1-x]^-1
          - 1024*[1+x]^-1
          - 480*x
          )

       + H(R(-2),x)*z2*cf^3 * (
          - 608
          + 192*[1-x]^-1
          + 1024*[1+x]^-1
          + 416*x
          )

       + H(R(-2,-1,0),x)*cf*ca^2 * (
          - 80
          + 128*[1-x]^-1
          - 48*x
          )

       + H(R(-2,-1,0),x)*cf^2*ca * (
          + 320
          - 448*[1-x]^-1
          - 128*[1+x]^-1
          + 128*x
          )

       + H(R(-2,-1,0),x)*cf^3 * (
          - 320
          + 384*[1-x]^-1
          + 256*[1+x]^-1
          - 64*x
          )

       + H(R(-2,0),x)*nf*cf*ca * (
          + 16/3
          - 32/3*[1+x]^-1
          - 16/3*x
          )

       + H(R(-2,0),x)*nf*cf^2 * (
          - 32/3
          + 64/3*[1+x]^-1
          + 32/3*x
          )

       + H(R(-2,0),x)*cf*ca^2 * (
          - 88/3
          - 48*[1-x]^-1
          + 176/3*[1+x]^-1
          + 40/3*x
          )

       + H(R(-2,0),x)*cf^2*ca * (
          + 368/3
          + 96*[1-x]^-1
          - 496/3*[1+x]^-1
          + 208/3*x
          )

       + H(R(-2,0),x)*cf^3 * (
          - 128
          + 96*[1+x]^-1
          - 192*x
          )

       + H(R(-2,0,0),x)*cf*ca^2 * (
          + 88
          - 32*[1-x]^-1
          - 128*[1+x]^-1
          - 56*x
          )

       + H(R(-2,0,0),x)*cf^2*ca * (
          - 464
          + 160*[1-x]^-1
          + 672*[1+x]^-1
          + 304*x
          )

       + H(R(-2,0,0),x)*cf^3 * (
          + 576
          - 192*[1-x]^-1
          - 832*[1+x]^-1
          - 384*x
          )

       + H(R(-2,2),x)*cf*ca^2 * (
          + 96
          + 64*[1-x]^-1
          - 256*[1+x]^-1
          - 160*x
          )

       + H(R(-2,2),x)*cf^2*ca * (
          - 416
          - 128*[1-x]^-1
          + 960*[1+x]^-1
          + 544*x
          )

       + H(R(-2,2),x)*cf^3 * (
          + 448
          - 896*[1+x]^-1
          - 448*x
          )

       + H(R(-1),x)*z2*nf*cf*ca * (
          + 32/3
          - 64/3*[1+x]^-1
          - 32/3*x
          )

       + H(R(-1),x)*z2*nf*cf^2 * (
          - 64/3
          + 128/3*[1+x]^-1
          + 64/3*x
          )

       + H(R(-1),x)*z2*cf*ca^2 * (
          + 208/3
          + 352/3*[1+x]^-1
          + 560/3*x
          )

       + H(R(-1),x)*z2*cf^2*ca * (
          - 992/3
          - 992/3*[1+x]^-1
          - 1984/3*x
          )

       + H(R(-1),x)*z2*cf^3 * (
          + 384
          + 192*[1+x]^-1
          + 576*x
          )

       + H(R(-1),x)*z3*cf*ca^2 * (
          - 192
          + 384*[1+x]^-1
          + 192*x
          )

       + H(R(-1),x)*z3*cf^2*ca * (
          + 672
          - 1344*[1+x]^-1
          - 672*x
          )

       + H(R(-1),x)*z3*cf^3 * (
          - 576
          + 1152*[1+x]^-1
          + 576*x
          )

       + H(R(-1,-2,0),x)*cf^2*ca * (
          + 64
          - 128*[1+x]^-1
          - 64*x
          )

       + H(R(-1,-2,0),x)*cf^3 * (
          - 128
          + 256*[1+x]^-1
          + 128*x
          )

       + H(R(-1,-1),x)*z2*cf*ca^2 * (
          + 256
          - 512*[1+x]^-1
          - 256*x
          )

       + H(R(-1,-1),x)*z2*cf^2*ca * (
          - 896
          + 1792*[1+x]^-1
          + 896*x
          )

       + H(R(-1,-1),x)*z2*cf^3 * (
          + 768
          - 1536*[1+x]^-1
          - 768*x
          )

       + H(R(-1,-1,0),x)*cf*ca^2 * (
          + 64
          + 64*x
          )

       + H(R(-1,-1,0),x)*cf^2*ca * (
          - 224
          - 224*x
          )

       + H(R(-1,-1,0),x)*cf^3 * (
          + 192
          + 192*x
          )

       + H(R(-1,-1,0,0),x)*cf*ca^2 * (
          - 128
          + 256*[1+x]^-1
          + 128*x
          )

       + H(R(-1,-1,0,0),x)*cf^2*ca * (
          + 576
          - 1152*[1+x]^-1
          - 576*x
          )

       + H(R(-1,-1,0,0),x)*cf^3 * (
          - 640
          + 1280*[1+x]^-1
          + 640*x
          )

       + H(R(-1,-1,2),x)*cf*ca^2 * (
          - 256
          + 512*[1+x]^-1
          + 256*x
          )

       + H(R(-1,-1,2),x)*cf^2*ca * (
          + 896
          - 1792*[1+x]^-1
          - 896*x
          )

       + H(R(-1,-1,2),x)*cf^3 * (
          - 768
          + 1536*[1+x]^-1
          + 768*x
          )

       + H(R(-1,0),x)*z2*cf*ca^2 * (
          - 176
          + 352*[1+x]^-1
          + 176*x
          )

       + H(R(-1,0),x)*z2*cf^2*ca * (
          + 672
          - 1344*[1+x]^-1
          - 672*x
          )

       + H(R(-1,0),x)*z2*cf^3 * (
          - 640
          + 1280*[1+x]^-1
          + 640*x
          )

       + H(R(-1,0),x)*nf*cf*ca * (
          + 64/9
          - 320/9*[1+x]^-1
          - 256/9*x
          )

       + H(R(-1,0),x)*nf*cf^2 * (
          - 128/9
          + 640/9*[1+x]^-1
          + 512/9*x
          )

       + H(R(-1,0),x)*cf*ca^2 * (
          - 688/9
          + 2144/9*[1+x]^-1
          + 1456/9*x
          )

       + H(R(-1,0),x)*cf^2*ca * (
          + 1520/9
          - 4288/9*[1+x]^-1
          - 2768/9*x
          )

       + H(R(-1,0),x)*cf^3 * (
          - 32
          - 32*x
          )

       + H(R(-1,0,0),x)*nf*cf*ca * (
          + 16/3
          - 32/3*[1+x]^-1
          - 16/3*x
          )

       + H(R(-1,0,0),x)*nf*cf^2 * (
          - 32/3
          + 64/3*[1+x]^-1
          + 32/3*x
          )

       + H(R(-1,0,0),x)*cf*ca^2 * (
          - 328/3
          + 176/3*[1+x]^-1
          - 152/3*x
          )

       + H(R(-1,0,0),x)*cf^2*ca * (
          + 1352/3
          - 496/3*[1+x]^-1
          + 856/3*x
          )

       + H(R(-1,0,0),x)*cf^3 * (
          - 464
          + 96*[1+x]^-1
          - 368*x
          )

       + H(R(-1,0,0,0),x)*cf*ca^2 * (
          + 48
          - 96*[1+x]^-1
          - 48*x
          )

       + H(R(-1,0,0,0),x)*cf^2*ca * (
          - 272
          + 544*[1+x]^-1
          + 272*x
          )

       + H(R(-1,0,0,0),x)*cf^3 * (
          + 352
          - 704*[1+x]^-1
          - 352*x
          )

       + H(R(-1,2),x)*nf*cf*ca * (
          - 32/3
          + 64/3*[1+x]^-1
          + 32/3*x
          )

       + H(R(-1,2),x)*nf*cf^2 * (
          + 64/3
          - 128/3*[1+x]^-1
          - 64/3*x
          )

       + H(R(-1,2),x)*cf*ca^2 * (
          - 112/3
          - 352/3*[1+x]^-1
          - 464/3*x
          )

       + H(R(-1,2),x)*cf^2*ca * (
          + 656/3
          + 992/3*[1+x]^-1
          + 1648/3*x
          )

       + H(R(-1,2),x)*cf^3 * (
          - 288
          - 192*[1+x]^-1
          - 480*x
          )

       + H(R(-1,2,0),x)*cf^2*ca * (
          - 32
          + 64*[1+x]^-1
          + 32*x
          )

       + H(R(-1,2,0),x)*cf^3 * (
          + 64
          - 128*[1+x]^-1
          - 64*x
          )

       + H(R(-1,3),x)*cf*ca^2 * (
          + 128
          - 256*[1+x]^-1
          - 128*x
          )

       + H(R(-1,3),x)*cf^2*ca * (
          - 512
          + 1024*[1+x]^-1
          + 512*x
          )

       + H(R(-1,3),x)*cf^3 * (
          + 512
          - 1024*[1+x]^-1
          - 512*x
          )

       + H(R(0),x)*z2*nf*cf*ca * (
          - 8
          + 32/3*[1-x]^-1
          + 16/3*[1+x]^-1
          - 8/3*x
          )

       + H(R(0),x)*z2*nf*cf^2 * (
          + 32/3*[1-x]^-1
          - 32/3*[1+x]^-1
          - 32/3*x
          )

       + H(R(0),x)*z2*cf*ca^2 * (
          - 4
          - 248/3*[1-x]^-1
          - 16/3*[1+x]^-1
          - 148/3*x
          )

       + H(R(0),x)*z2*cf^2*ca * (
          + 72
          + 328/3*[1-x]^-1
          + 104/3*[1+x]^-1
          + 1208/3*x
          )

       + H(R(0),x)*z2*cf^3 * (
          - 96
          - 48*[1-x]^-1
          - 48*[1+x]^-1
          - 448*x
          )

       + H(R(0),x)*z3*cf*ca^2 * (
          + 128*[1-x]^-1
          - 128*[1+x]^-1
          - 144*x
          )

       + H(R(0),x)*z3*cf^2*ca * (
          - 144
          - 272*[1-x]^-1
          + 464*[1+x]^-1
          + 400*x
          )

       + H(R(0),x)*z3*cf^3 * (
          + 288
          + 32*[1-x]^-1
          - 416*[1+x]^-1
          - 224*x
          )

       + H(R(0),x)*nf*cf*ca * (
          + 68/27
          - 1336/27*[1-x]^-1
          + 1700/27*x
          )

       + H(R(0),x)*nf*cf^2 * (
          - 148/9
          + 20/3*[1-x]^-1
          - 20*x
          )

       + H(R(0),x)*nf^2*cf * (
          + 8/27
          + 80/27*[1-x]^-1
          - 88/27*x
          )

       + H(R(0),x)*cf*ca^2 * (
          + 410/27
          + 4172/27*[1-x]^-1
          - 24*[1+x]^-1
          - 8686/27*x
          )

       + H(R(0),x)*cf^2*ca * (
          + 628/9
          - 302/3*[1-x]^-1
          + 72*[1+x]^-1
          + 572*x
          )

       + H(R(0),x)*cf^3 * (
          + 24
          - 6*[1-x]^-1
          - 48*[1+x]^-1
          - 560*x
          )

       + H(R(0,0),x)*z2*cf*ca^2 * (
          + 36
          - 96*[1+x]^-1
          - 68*x
          )

       + H(R(0,0),x)*z2*cf^2*ca * (
          - 96
          - 128*[1-x]^-1
          + 416*[1+x]^-1
          + 352*x
          )

       + H(R(0,0),x)*z2*cf^3 * (
          + 240
          - 448*[1+x]^-1
          - 240*x
          )

       + H(R(0,0),x)*nf*cf*ca * (
          + 88/9
          - 112/3*[1-x]^-1
          + 160/9*[1+x]^-1
          + 272/9*x
          )

       + H(R(0,0),x)*nf*cf^2 * (
          + 16/3
          + 16*[1-x]^-1
          - 320/9*[1+x]^-1
          - 80/9*x
          )

       + H(R(0,0),x)*nf^2*cf * (
          - 8/9
          + 16/9*[1-x]^-1
          - 8/9*x
          )

       + H(R(0,0),x)*cf*ca^2 * (
          - 242/9
          + 1556/9*[1-x]^-1
          - 1072/9*[1+x]^-1
          - 230/3*x
          )

       + H(R(0,0),x)*cf^2*ca * (
          - 88/3
          - 104*[1-x]^-1
          + 2144/9*[1+x]^-1
          - 2560/9*x
          )

       + H(R(0,0),x)*cf^3 * (
          - 44
          + 52*[1-x]^-1
          + 356*x
          )

       + H(R(0,0,0),x)*nf*cf*ca * (
          - 32/3*[1-x]^-1
          + 32/3*[1+x]^-1
          + 32/3*x
          )

       + H(R(0,0,0),x)*nf*cf^2 * (
          + 24
          - 32/3*[1-x]^-1
          - 64/3*[1+x]^-1
          + 8/3*x
          )

       + H(R(0,0,0),x)*cf*ca^2 * (
          + 248/3*[1-x]^-1
          - 248/3*[1+x]^-1
          - 128/3*x
          )

       + H(R(0,0,0),x)*cf^2*ca * (
          - 132
          - 184/3*[1-x]^-1
          + 712/3*[1+x]^-1
          - 476/3*x
          )

       + H(R(0,0,0),x)*cf^3 * (
          + 120
          - 144*[1+x]^-1
          + 248*x
          )

       + H(R(0,0,0,0),x)*cf*ca^2 * (
          - 32*[1-x]^-1
          + 32*[1+x]^-1
          + 40*x
          )

       + H(R(0,0,0,0),x)*cf^2*ca * (
          + 160*[1-x]^-1
          - 160*[1+x]^-1
          - 224*x
          )

       + H(R(0,0,0,0),x)*cf^3 * (
          - 112
          - 64*[1-x]^-1
          + 192*[1+x]^-1
          + 176*x
          )

       + H(R(1),x)*z2*cf*ca^2 * (
          + 32
          - 32*x
          )

       + H(R(1),x)*z2*cf^2*ca * (
          - 112
          + 112*x
          )

       + H(R(1),x)*z2*cf^3 * (
          + 96
          - 96*x
          )

       + H(R(1),x)*z3*cf*ca^2 * (
          - 144
          + 288*[1-x]^-1
          - 144*x
          )

       + H(R(1),x)*z3*cf^2*ca * (
          + 384
          - 768*[1-x]^-1
          + 384*x
          )

       + H(R(1),x)*z3*cf^3 * (
          - 192
          + 384*[1-x]^-1
          - 192*x
          )

       + H(R(1),x)*nf*cf*ca * (
          - 16
          + 16*x
          )

       + H(R(1),x)*nf*cf^2 * (
          + 64/3
          - 64/3*x
          )

       + H(R(1),x)*cf*ca^2 * (
          + 176
          - 176*x
          )

       + H(R(1),x)*cf^2*ca * (
          - 1672/3
          + 1672/3*x
          )

       + H(R(1),x)*cf^3 * (
          + 560
          - 560*x
          )

       + H(R(1,-2,0),x)*cf*ca^2 * (
          - 96
          + 192*[1-x]^-1
          - 96*x
          )

       + H(R(1,-2,0),x)*cf^2*ca * (
          + 256
          - 512*[1-x]^-1
          + 256*x
          )

       + H(R(1,-2,0),x)*cf^3 * (
          - 128
          + 256*[1-x]^-1
          - 128*x
          )

       + H(R(1,0),x)*z2*cf*ca^2 * (
          + 16
          - 32*[1-x]^-1
          + 16*x
          )

       + H(R(1,0),x)*z2*cf^2*ca * (
          + 32
          - 64*[1-x]^-1
          + 32*x
          )

       + H(R(1,0),x)*nf*cf^2 * (
          + 64/9
          - 320/9*[1-x]^-1
          + 256/9*x
          )

       + H(R(1,0),x)*cf^2*ca * (
          - 400/9
          + 2144/9*[1-x]^-1
          - 1744/9*x
          )

       + H(R(1,0),x)*cf^3 * (
          - 16
          + 16*x
          )

       + H(R(1,0,0),x)*nf*cf*ca * (
          - 8
          + 16*[1-x]^-1
          - 8*x
          )

       + H(R(1,0,0),x)*nf*cf^2 * (
          + 64/3
          - 128/3*[1-x]^-1
          + 64/3*x
          )

       + H(R(1,0,0),x)*cf*ca^2 * (
          + 12
          - 88*[1-x]^-1
          + 76*x
          )

       + H(R(1,0,0),x)*cf^2*ca * (
          - 304/3
          + 992/3*[1-x]^-1
          - 688/3*x
          )

       + H(R(1,0,0),x)*cf^3 * (
          + 96
          - 192*[1-x]^-1
          + 96*x
          )

       + H(R(1,0,0,0),x)*cf*ca^2 * (
          + 48
          - 96*[1-x]^-1
          + 48*x
          )

       + H(R(1,0,0,0),x)*cf^2*ca * (
          - 176
          + 352*[1-x]^-1
          - 176*x
          )

       + H(R(1,0,0,0),x)*cf^3 * (
          + 64
          - 128*[1-x]^-1
          + 64*x
          )

       + H(R(1,1,0,0),x)*cf*ca^2 * (
          + 64
          - 128*[1-x]^-1
          + 64*x
          )

       + H(R(1,1,0,0),x)*cf^2*ca * (
          - 128
          + 256*[1-x]^-1
          - 128*x
          )

       + H(R(1,2,0),x)*cf^3 * (
          - 64
          + 128*[1-x]^-1
          - 64*x
          )

       + H(R(1,3),x)*cf*ca^2 * (
          - 64
          + 128*[1-x]^-1
          - 64*x
          )

       + H(R(1,3),x)*cf^2*ca * (
          + 128
          - 256*[1-x]^-1
          + 128*x
          )

       + H(R(1,3),x)*cf^3 * (
          - 128
          + 256*[1-x]^-1
          - 128*x
          )

       + H(R(2),x)*z2*cf*ca^2 * (
          - 40
          + 64*[1+x]^-1
          + 24*x
          )

       + H(R(2),x)*z2*cf^2*ca * (
          + 160
          - 64*[1-x]^-1
          - 224*[1+x]^-1
          - 64*x
          )

       + H(R(2),x)*z2*cf^3 * (
          - 96
          + 192*[1+x]^-1
          + 96*x
          )

       + H(R(2),x)*nf*cf*ca * (
          - 8
          - 8*x
          )

       + H(R(2),x)*nf*cf^2 * (
          + 160/9
          - 320/9*[1-x]^-1
          + 352/9*x
          )

       + H(R(2),x)*cf*ca^2 * (
          + 112
          + 112*x
          )

       + H(R(2),x)*cf^2*ca * (
          - 3448/9
          + 2144/9*[1-x]^-1
          - 4792/9*x
          )

       + H(R(2),x)*cf^3 * (
          + 308
          + 340*x
          )

       + H(R(2,0),x)*nf*cf^2 * (
          + 32/3
          - 64/3*[1-x]^-1
          + 32/3*x
          )

       + H(R(2,0),x)*cf^2*ca * (
          - 176/3
          + 352/3*[1-x]^-1
          - 176/3*x
          )

       + H(R(2,0),x)*cf^3 * (
          + 72
          - 96*[1-x]^-1
          + 8*x
          )

       + H(R(2,0,0),x)*cf*ca^2 * (
          + 28
          - 64*[1-x]^-1
          + 28*x
          )

       + H(R(2,0,0),x)*cf^2*ca * (
          - 48
          + 160*[1-x]^-1
          - 48*x
          )

       + H(R(2,0,0),x)*cf^3 * (
          - 80
          + 64*[1-x]^-1
          - 80*x
          )

       + H(R(2,1,0),x)*cf^3 * (
          - 64
          + 128*[1-x]^-1
          - 64*x
          )

       + H(R(2,2),x)*cf^3 * (
          - 64
          + 128*[1-x]^-1
          - 64*x
          )

       + H(R(3),x)*nf*cf*ca * (
          + 8
          - 16/3*[1-x]^-1
          - 32/3*[1+x]^-1
          - 8/3*x
          )

       + H(R(3),x)*nf*cf^2 * (
          - 64/3*[1-x]^-1
          + 64/3*[1+x]^-1
          + 64/3*x
          )

       + H(R(3),x)*cf*ca^2 * (
          + 4
          + 88/3*[1-x]^-1
          + 176/3*[1+x]^-1
          + 188/3*x
          )

       + H(R(3),x)*cf^2*ca * (
          - 72
          + 64/3*[1-x]^-1
          - 496/3*[1+x]^-1
          - 1000/3*x
          )

       + H(R(3),x)*cf^3 * (
          + 96
          + 96*[1+x]^-1
          + 256*x
          )

       + H(R(3,0),x)*cf^2*ca * (
          + 32*[1-x]^-1
          - 32*[1+x]^-1
          - 32*x
          )

       + H(R(3,0),x)*cf^3 * (
          - 128
          + 128*[1-x]^-1
          + 64*[1+x]^-1
          - 64*x
          )

       + H(R(3,1),x)*cf^3 * (
          - 64
          + 128*[1-x]^-1
          - 64*x
          )

       + H(R(4),x)*cf*ca^2 * (
          - 36
          + 32*[1-x]^-1
          + 64*[1+x]^-1
          + 28*x
          )

       + H(R(4),x)*cf^2*ca * (
          + 96
          + 32*[1-x]^-1
          - 320*[1+x]^-1
          - 224*x
          )

       + H(R(4),x)*cf^3 * (
          - 240
          + 64*[1-x]^-1
          + 384*[1+x]^-1
          + 144*x
          );

L   Pqq1m =

       + cf*ca*z2 * (
          + 8
          - 8*[1-x]^-1
          - 8*[1+x]^-1
          )

       + cf*ca * (
          + 178/9
          + 268/9*[1-x]^-1
          - 446/9*x
          )

       + cf*nf * (
          - 4/9
          - 40/9*[1-x]^-1
          + 44/9*x
          )

       + cf^2*z2 * (
          - 8
          + 16*[1+x]^-1
          + 8*x
          )

       + cf^2 * (
          - 36
          + 36*x
          )

       + delta_(1 - x)*cf*ca*z2 * (
          + 44/3
          )

       + delta_(1 - x)*cf*ca*z3 * (
          - 12
          )

       + delta_(1 - x)*cf*ca * (
          + 17/6
          )

       + delta_(1 - x)*cf*nf*z2 * (
          - 8/3
          )

       + delta_(1 - x)*cf*nf * (
          - 1/3
          )

       + delta_(1 - x)*cf^2*z2 * (
          - 12
          )

       + delta_(1 - x)*cf^2*z3 * (
          + 24
          )

       + delta_(1 - x)*cf^2 * (
          + 3/2
          )

       + H(R(-1,0),x)*cf*ca * (
          + 8
          - 16*[1+x]^-1
          - 8*x
          )

       + H(R(-1,0),x)*cf^2 * (
          - 16
          + 32*[1+x]^-1
          + 16*x
          )

       + H(R(0),x)*cf*ca * (
          + 2/3
          + 44/3*[1-x]^-1
          + 2/3*x
          )

       + H(R(0),x)*cf*nf * (
          + 4/3
          - 8/3*[1-x]^-1
          + 4/3*x
          )

       + H(R(0),x)*cf^2 * (
          - 8
          - 12*[1-x]^-1
          - 16*x
          )

       + H(R(0,0),x)*cf*ca * (
          - 8
          + 8*[1-x]^-1
          + 8*[1+x]^-1
          )

       + H(R(0,0),x)*cf^2 * (
          + 4
          - 16*[1+x]^-1
          - 12*x
          )

       + H(R(1,0),x)*cf^2 * (
          - 8
          + 16*[1-x]^-1
          - 8*x
          )

       + H(R(2),x)*cf^2 * (
          - 8
          + 16*[1-x]^-1
          - 8*x
          );

L   Pqq2m =

       + cf*ca*nf*z2 * (
          - 88/9
          + 160/9*[1-x]^-1
          + 160/9*[1+x]^-1
          - 8/3*x
          )

       + cf*ca*nf*z3 * (
          + 32
          - 48*[1-x]^-1
          - 16*[1+x]^-1
          + 16*x
          )

       + cf*ca*nf * (
          - 1034/9
          - 836/27*[1-x]^-1
          + 3938/27*x
          )

       + cf*ca^2*z2 * (
          + 1504/9
          - 1072/9*[1-x]^-1
          - 1072/9*[1+x]^-1
          + 224/3*x
          )

       + cf*ca^2*z2^2 * (
          - 242/5
          + 384/5*[1-x]^-1
          + 32*[1+x]^-1
          - 62/5*x
          )

       + cf*ca^2*z3 * (
          + 112
          + 16*[1-x]^-1
          + 88*[1+x]^-1
          + 48*x
          )

       + cf*ca^2 * (
          + 923/27
          + 490/3*[1-x]^-1
          - 5333/27*x
          )

       + cf*nf^2 * (
          + 112/27
          - 16/27*[1-x]^-1
          - 32/9*x
          )

       + cf^2*ca*z2 * (
          - 3880/9
          + 2144/9*[1+x]^-1
          - 152/9*x
          )

       + cf^2*ca*z2^2 * (
          + 56/5
          - 552/5*[1-x]^-1
          - 8*[1+x]^-1
          - 24/5*x
          )

       + cf^2*ca*z3 * (
          - 832/3
          + 80/3*[1-x]^-1
          - 248*[1+x]^-1
          - 880/3*x
          )

       + cf^2*ca * (
          + 1516/3
          - 1516/3*x
          )

       + cf^2*nf*z2 * (
          + 160/9
          - 320/9*[1+x]^-1
          - 160/9*x
          )

       + cf^2*nf*z3 * (
          - 128/3
          + 160/3*[1-x]^-1
          + 32*[1+x]^-1
          - 32/3*x
          )

       + cf^2*nf * (
          + 109
          - 110/3*[1-x]^-1
          - 217/3*x
          )

       + cf^3*z2 * (
          + 204
          + 12*x
          )

       + cf^3*z2^2 * (
          + 504/5
          + 144/5*[1-x]^-1
          - 112*[1+x]^-1
          - 56/5*x
          )

       + cf^3*z3 * (
          + 48
          + 144*[1+x]^-1
          + 336*x
          )

       + cf^3 * (
          - 302
          + 302*x
          )

       + nf*[dabc^2/n]*z2 * (
          - 134/3
          - 82/3*x
          )

       + nf*[dabc^2/n]*z2^2 * (
          + 6
          + 10*x
          )

       + nf*[dabc^2/n]*z3 * (
          + 16
          + 80/3*x^2
          )

       + nf*[dabc^2/n] * (
          + 400/3
          - 400/3*x
          )

       + delta_(1 - x)*cf*ca*nf*z2 * (
          - 1336/27
          )

       + delta_(1 - x)*cf*ca*nf*z2^2 * (
          + 4/5
          )

       + delta_(1 - x)*cf*ca*nf*z3 * (
          + 200/9
          )

       + delta_(1 - x)*cf*ca*nf * (
          + 20
          )

       + delta_(1 - x)*cf*ca^2*z2 * (
          + 4496/27
          )

       + delta_(1 - x)*cf*ca^2*z2^2 * (
          - 2
          )

       + delta_(1 - x)*cf*ca^2*z3 * (
          - 1552/9
          )

       + delta_(1 - x)*cf*ca^2 * (
          - 1657/36
          + 40*z5
          )

       + delta_(1 - x)*cf*nf^2*z2 * (
          + 80/27
          )

       + delta_(1 - x)*cf*nf^2*z3 * (
          - 16/9
          )

       + delta_(1 - x)*cf*nf^2 * (
          - 17/9
          )

       + delta_(1 - x)*cf^2*ca*z2*z3 * (
          + 16
          )

       + delta_(1 - x)*cf^2*ca*z2 * (
          - 410/3
          )

       + delta_(1 - x)*cf^2*ca*z2^2 * (
          - 988/15
          )

       + delta_(1 - x)*cf^2*ca*z3 * (
          + 844/3
          )

       + delta_(1 - x)*cf^2*ca * (
          + 151/4
          + 120*z5
          )

       + delta_(1 - x)*cf^2*nf*z2 * (
          + 20/3
          )

       + delta_(1 - x)*cf^2*nf*z2^2 * (
          + 232/15
          )

       + delta_(1 - x)*cf^2*nf*z3 * (
          - 136/3
          )

       + delta_(1 - x)*cf^2*nf * (
          - 23
          )

       + delta_(1 - x)*cf^3*z2*z3 * (
          - 32
          )

       + delta_(1 - x)*cf^3*z2 * (
          + 18
          )

       + delta_(1 - x)*cf^3*z2^2 * (
          + 288/5
          )

       + delta_(1 - x)*cf^3*z3 * (
          + 68
          )

       + delta_(1 - x)*cf^3 * (
          + 29/2
          - 240*z5
          )

       + H(R(-3,0),x)*cf*ca^2 * (
          - 40
          + 32*[1-x]^-1
          + 32*[1+x]^-1
          + 8*x
          )

       + H(R(-3,0),x)*cf^2*ca * (
          + 128
          - 32*[1-x]^-1
          - 160*[1+x]^-1
          - 128*x
          )

       + H(R(-3,0),x)*cf^3 * (
          - 96
          - 64*[1-x]^-1
          + 192*[1+x]^-1
          + 224*x
          )

       + H(R(-3,0),x)*nf*[dabc^2/n] * (
          - 8
          + 8*x
          )

       + H(R(-2),x)*cf*ca^2*z2 * (
          + 136
          - 256*[1+x]^-1
          - 136*x
          )

       + H(R(-2),x)*cf^2*ca*z2 * (
          - 480
          - 96*[1-x]^-1
          + 1024*[1+x]^-1
          + 576*x
          )

       + H(R(-2),x)*cf^3*z2 * (
          + 416
          + 192*[1-x]^-1
          - 1024*[1+x]^-1
          - 608*x
          )

       + H(R(-2),x)*nf*[dabc^2/n]*z2 * (
          + 8
          - 8*x
          )

       + H(R(-2,-1,0),x)*cf*ca^2 * (
          - 48
          + 128*[1-x]^-1
          - 80*x
          )

       + H(R(-2,-1,0),x)*cf^2*ca * (
          + 128
          - 448*[1-x]^-1
          + 128*[1+x]^-1
          + 320*x
          )

       + H(R(-2,-1,0),x)*cf^3 * (
          - 64
          + 384*[1-x]^-1
          - 256*[1+x]^-1
          - 320*x
          )

       + H(R(-2,-1,0),x)*nf*[dabc^2/n] * (
          + 16
          - 16*x
          )

       + H(R(-2,0),x)*cf*ca*nf * (
          - 16/3
          + 32/3*[1+x]^-1
          + 16/3*x
          )

       + H(R(-2,0),x)*cf*ca^2 * (
          + 328/3
          - 48*[1-x]^-1
          - 176/3*[1+x]^-1
          - 376/3*x
          )

       + H(R(-2,0),x)*cf^2*ca * (
          - 752/3
          + 96*[1-x]^-1
          + 496/3*[1+x]^-1
          + 944/3*x
          )

       + H(R(-2,0),x)*cf^2*nf * (
          + 32/3
          - 64/3*[1+x]^-1
          - 32/3*x
          )

       + H(R(-2,0),x)*cf^3 * (
          + 64
          - 96*[1+x]^-1
          - 128*x
          )

       + H(R(-2,0),x)*nf*[dabc^2/n] * (
          + 4
          - 12*x
          + 32/3*x^2
          )

       + H(R(-2,0,0),x)*cf*ca^2 * (
          - 56
          - 32*[1-x]^-1
          + 128*[1+x]^-1
          + 88*x
          )

       + H(R(-2,0,0),x)*cf^2*ca * (
          + 304
          + 160*[1-x]^-1
          - 672*[1+x]^-1
          - 464*x
          )

       + H(R(-2,0,0),x)*cf^3 * (
          - 384
          - 192*[1-x]^-1
          + 832*[1+x]^-1
          + 576*x
          )

       + H(R(-2,0,0),x)*nf*[dabc^2/n] * (
          - 8
          + 8*x
          )

       + H(R(-2,2),x)*cf*ca^2 * (
          - 160
          + 64*[1-x]^-1
          + 256*[1+x]^-1
          + 96*x
          )

       + H(R(-2,2),x)*cf^2*ca * (
          + 544
          - 128*[1-x]^-1
          - 960*[1+x]^-1
          - 416*x
          )

       + H(R(-2,2),x)*cf^3 * (
          - 448
          + 896*[1+x]^-1
          + 448*x
          )

       + H(R(-1),x)*cf*ca*nf*z2 * (
          - 32/3
          + 64/3*[1+x]^-1
          + 32/3*x
          )

       + H(R(-1),x)*cf*ca^2*z2 * (
          - 208/3
          - 352/3*[1+x]^-1
          - 560/3*x
          )

       + H(R(-1),x)*cf*ca^2*z3 * (
          + 192
          - 384*[1+x]^-1
          - 192*x
          )

       + H(R(-1),x)*cf^2*ca*z2 * (
          + 704/3
          + 992/3*[1+x]^-1
          + 1696/3*x
          )

       + H(R(-1),x)*cf^2*ca*z3 * (
          - 672
          + 1344*[1+x]^-1
          + 672*x
          )

       + H(R(-1),x)*cf^2*nf*z2 * (
          + 64/3
          - 128/3*[1+x]^-1
          - 64/3*x
          )

       + H(R(-1),x)*cf^3*z2 * (
          - 192
          - 192*[1+x]^-1
          - 384*x
          )

       + H(R(-1),x)*cf^3*z3 * (
          + 576
          - 1152*[1+x]^-1
          - 576*x
          )

       + H(R(-1),x)*nf*[dabc^2/n]*z2 * (
          - 12
          - 16*x^-1
          - 12*x
          - 16*x^2
          )

       + H(R(-1,-2,0),x)*cf^2*ca * (
          - 64
          + 128*[1+x]^-1
          + 64*x
          )

       + H(R(-1,-2,0),x)*cf^3 * (
          + 128
          - 256*[1+x]^-1
          - 128*x
          )

       + H(R(-1,-1),x)*cf*ca^2*z2 * (
          - 256
          + 512*[1+x]^-1
          + 256*x
          )

       + H(R(-1,-1),x)*cf^2*ca*z2 * (
          + 896
          - 1792*[1+x]^-1
          - 896*x
          )

       + H(R(-1,-1),x)*cf^3*z2 * (
          - 768
          + 1536*[1+x]^-1
          + 768*x
          )

       + H(R(-1,-1,0),x)*cf*ca^2 * (
          + 64
          + 64*x
          )

       + H(R(-1,-1,0),x)*cf^2*ca * (
          - 224
          - 224*x
          )

       + H(R(-1,-1,0),x)*cf^3 * (
          + 192
          + 192*x
          )

       + H(R(-1,-1,0),x)*nf*[dabc^2/n] * (
          + 8
          - 32/3*x^-1
          + 8*x
          - 32/3*x^2
          )

       + H(R(-1,-1,0,0),x)*cf*ca^2 * (
          + 128
          - 256*[1+x]^-1
          - 128*x
          )

       + H(R(-1,-1,0,0),x)*cf^2*ca * (
          - 576
          + 1152*[1+x]^-1
          + 576*x
          )

       + H(R(-1,-1,0,0),x)*cf^3 * (
          + 640
          - 1280*[1+x]^-1
          - 640*x
          )

       + H(R(-1,-1,2),x)*cf*ca^2 * (
          + 256
          - 512*[1+x]^-1
          - 256*x
          )

       + H(R(-1,-1,2),x)*cf^2*ca * (
          - 896
          + 1792*[1+x]^-1
          + 896*x
          )

       + H(R(-1,-1,2),x)*cf^3 * (
          + 768
          - 1536*[1+x]^-1
          - 768*x
          )

       + H(R(-1,0),x)*cf*ca*nf * (
          - 64/9
          + 320/9*[1+x]^-1
          + 256/9*x
          )

       + H(R(-1,0),x)*cf*ca^2*z2 * (
          + 176
          - 352*[1+x]^-1
          - 176*x
          )

       + H(R(-1,0),x)*cf*ca^2 * (
          + 832/9
          - 2144/9*[1+x]^-1
          - 1312/9*x
          )

       + H(R(-1,0),x)*cf^2*ca*z2 * (
          - 672
          + 1344*[1+x]^-1
          + 672*x
          )

       + H(R(-1,0),x)*cf^2*ca * (
          - 1232/9
          + 4288/9*[1+x]^-1
          + 3056/9*x
          )

       + H(R(-1,0),x)*cf^2*nf * (
          + 128/9
          - 640/9*[1+x]^-1
          - 512/9*x
          )

       + H(R(-1,0),x)*cf^3*z2 * (
          + 640
          - 1280*[1+x]^-1
          - 640*x
          )

       + H(R(-1,0),x)*cf^3 * (
          - 96
          - 96*x
          )

       + H(R(-1,0),x)*nf*[dabc^2/n] * (
          - 52/3
          - 52/3*x
          )

       + H(R(-1,0,0),x)*cf*ca*nf * (
          - 16/3
          + 32/3*[1+x]^-1
          + 16/3*x
          )

       + H(R(-1,0,0),x)*cf*ca^2 * (
          + 232/3
          - 176/3*[1+x]^-1
          + 56/3*x
          )

       + H(R(-1,0,0),x)*cf^2*ca * (
          - 872/3
          + 496/3*[1+x]^-1
          - 376/3*x
          )

       + H(R(-1,0,0),x)*cf^2*nf * (
          + 32/3
          - 64/3*[1+x]^-1
          - 32/3*x
          )

       + H(R(-1,0,0),x)*cf^3 * (
          + 272
          - 96*[1+x]^-1
          + 176*x
          )

       + H(R(-1,0,0),x)*nf*[dabc^2/n] * (
          + 4
          + 32/3*x^-1
          + 4*x
          + 32/3*x^2
          )

       + H(R(-1,0,0,0),x)*cf*ca^2 * (
          - 48
          + 96*[1+x]^-1
          + 48*x
          )

       + H(R(-1,0,0,0),x)*cf^2*ca * (
          + 272
          - 544*[1+x]^-1
          - 272*x
          )

       + H(R(-1,0,0,0),x)*cf^3 * (
          - 352
          + 704*[1+x]^-1
          + 352*x
          )

       + H(R(-1,2),x)*cf*ca*nf * (
          + 32/3
          - 64/3*[1+x]^-1
          - 32/3*x
          )

       + H(R(-1,2),x)*cf*ca^2 * (
          + 304/3
          + 352/3*[1+x]^-1
          + 656/3*x
          )

       + H(R(-1,2),x)*cf^2*ca * (
          - 1040/3
          - 992/3*[1+x]^-1
          - 2032/3*x
          )

       + H(R(-1,2),x)*cf^2*nf * (
          - 64/3
          + 128/3*[1+x]^-1
          + 64/3*x
          )

       + H(R(-1,2),x)*cf^3 * (
          + 288
          + 192*[1+x]^-1
          + 480*x
          )

       + H(R(-1,2),x)*nf*[dabc^2/n] * (
          + 16
          + 32/3*x^-1
          + 16*x
          + 32/3*x^2
          )

       + H(R(-1,2,0),x)*cf^2*ca * (
          + 32
          - 64*[1+x]^-1
          - 32*x
          )

       + H(R(-1,2,0),x)*cf^3 * (
          - 64
          + 128*[1+x]^-1
          + 64*x
          )

       + H(R(-1,3),x)*cf*ca^2 * (
          - 128
          + 256*[1+x]^-1
          + 128*x
          )

       + H(R(-1,3),x)*cf^2*ca * (
          + 512
          - 1024*[1+x]^-1
          - 512*x
          )

       + H(R(-1,3),x)*cf^3 * (
          - 512
          + 1024*[1+x]^-1
          + 512*x
          )

       + H(R(0),x)*cf*ca*nf*z2 * (
          - 8/3
          + 32/3*[1-x]^-1
          - 16/3*[1+x]^-1
          - 8*x
          )

       + H(R(0),x)*cf*ca*nf * (
          - 916/27
          - 1336/27*[1-x]^-1
          + 716/27*x
          )

       + H(R(0),x)*cf*ca^2*z2 * (
          + 332/3
          - 248/3*[1-x]^-1
          + 16/3*[1+x]^-1
          + 188*x
          )

       + H(R(0),x)*cf*ca^2*z3 * (
          - 144
          + 128*[1-x]^-1
          + 128*[1+x]^-1
          )

       + H(R(0),x)*cf*ca^2 * (
          - 1378/27
          + 4172/27*[1-x]^-1
          + 24*[1+x]^-1
          - 2266/27*x
          )

       + H(R(0),x)*cf*nf^2 * (
          + 8/27
          + 80/27*[1-x]^-1
          - 88/27*x
          )

       + H(R(0),x)*cf^2*ca*z2 * (
          - 904/3
          + 328/3*[1-x]^-1
          - 104/3*[1+x]^-1
          - 568*x
          )

       + H(R(0),x)*cf^2*ca*z3 * (
          + 400
          - 272*[1-x]^-1
          - 464*[1+x]^-1
          - 144*x
          )

       + H(R(0),x)*cf^2*ca * (
          + 3404/9
          - 302/3*[1-x]^-1
          - 72*[1+x]^-1
          - 3740/9*x
          )

       + H(R(0),x)*cf^2*nf*z2 * (
          - 32/3
          + 32/3*[1-x]^-1
          + 32/3*[1+x]^-1
          )

       + H(R(0),x)*cf^2*nf * (
          + 508/9
          + 20/3*[1-x]^-1
          + 476/9*x
          )

       + H(R(0),x)*cf^3*z2 * (
          + 192
          - 48*[1-x]^-1
          + 48*[1+x]^-1
          + 544*x
          )

       + H(R(0),x)*cf^3*z3 * (
          - 224
          + 32*[1-x]^-1
          + 416*[1+x]^-1
          + 288*x
          )

       + H(R(0),x)*cf^3 * (
          - 328
          - 6*[1-x]^-1
          + 48*[1+x]^-1
          + 464*x
          )

       + H(R(0),x)*nf*[dabc^2/n]*z2 * (
          + 2
          + 18*x
          + 64/3*x^2
          )

       + H(R(0),x)*nf*[dabc^2/n]*z3 * (
          - 16
          )

       + H(R(0),x)*nf*[dabc^2/n] * (
          + 200/3
          + 6*x
          )

       + H(R(0,0),x)*cf*ca*nf * (
          + 104/9
          - 112/3*[1-x]^-1
          - 160/9*[1+x]^-1
          - 32/9*x
          )

       + H(R(0,0),x)*cf*ca^2*z2 * (
          - 68
          + 96*[1+x]^-1
          + 36*x
          )

       + H(R(0,0),x)*cf*ca^2 * (
          - 130
          + 1556/9*[1-x]^-1
          + 1072/9*[1+x]^-1
          + 238/9*x
          )

       + H(R(0,0),x)*cf*nf^2 * (
          - 8/9
          + 16/9*[1-x]^-1
          - 8/9*x
          )

       + H(R(0,0),x)*cf^2*ca*z2 * (
          + 352
          - 128*[1-x]^-1
          - 416*[1+x]^-1
          - 96*x
          )

       + H(R(0,0),x)*cf^2*ca * (
          + 2168/9
          - 104*[1-x]^-1
          - 2144/9*[1+x]^-1
          - 944/3*x
          )

       + H(R(0,0),x)*cf^2*nf * (
          + 16/9
          + 16*[1-x]^-1
          + 320/9*[1+x]^-1
          + 176/3*x
          )

       + H(R(0,0),x)*cf^3*z2 * (
          - 240
          + 448*[1+x]^-1
          + 240*x
          )

       + H(R(0,0),x)*cf^3 * (
          - 172
          + 52*[1-x]^-1
          + 4*x
          )

       + H(R(0,0),x)*nf*[dabc^2/n]*z2 * (
          - 20
          - 12*x
          )

       + H(R(0,0),x)*nf*[dabc^2/n] * (
          + 76/3
          + 58/3*x
          )

       + H(R(0,0,0),x)*cf*ca*nf * (
          + 32/3
          - 32/3*[1-x]^-1
          - 32/3*[1+x]^-1
          )

       + H(R(0,0,0),x)*cf*ca^2 * (
          - 416/3
          + 248/3*[1-x]^-1
          + 248/3*[1+x]^-1
          )

       + H(R(0,0,0),x)*cf^2*ca * (
          + 868/3
          - 184/3*[1-x]^-1
          - 712/3*[1+x]^-1
          - 36*x
          )

       + H(R(0,0,0),x)*cf^2*nf * (
          + 8/3
          - 32/3*[1-x]^-1
          + 64/3*[1+x]^-1
          + 24*x
          )

       + H(R(0,0,0),x)*cf^3 * (
          - 168
          + 144*[1+x]^-1
          - 168*x
          )

       + H(R(0,0,0),x)*nf*[dabc^2/n] * (
          - 4
          - 32/3*x^2
          )

       + H(R(0,0,0,0),x)*cf*ca^2 * (
          + 40
          - 32*[1-x]^-1
          - 32*[1+x]^-1
          )

       + H(R(0,0,0,0),x)*cf^2*ca * (
          - 224
          + 160*[1-x]^-1
          + 160*[1+x]^-1
          )

       + H(R(0,0,0,0),x)*cf^3 * (
          + 176
          - 64*[1-x]^-1
          - 192*[1+x]^-1
          - 112*x
          )

       + H(R(0,0,0,0),x)*nf*[dabc^2/n] * (
          + 8
          )

       + H(R(1),x)*cf*ca*nf * (
          + 16/3
          - 16/3*x
          )

       + H(R(1),x)*cf*ca^2*z2 * (
          - 32
          + 32*x
          )

       + H(R(1),x)*cf*ca^2*z3 * (
          - 144
          + 288*[1-x]^-1
          - 144*x
          )

       + H(R(1),x)*cf*ca^2 * (
          - 592/3
          + 592/3*x
          )

       + H(R(1),x)*cf^2*ca*z2 * (
          + 112
          - 112*x
          )

       + H(R(1),x)*cf^2*ca*z3 * (
          + 384
          - 768*[1-x]^-1
          + 384*x
          )

       + H(R(1),x)*cf^2*ca * (
          + 2008/3
          - 2008/3*x
          )

       + H(R(1),x)*cf^2*nf * (
          - 64/3
          + 64/3*x
          )

       + H(R(1),x)*cf^3*z2 * (
          - 96
          + 96*x
          )

       + H(R(1),x)*cf^3*z3 * (
          - 192
          + 384*[1-x]^-1
          - 192*x
          )

       + H(R(1),x)*cf^3 * (
          - 400
          + 400*x
          )

       + H(R(1),x)*nf*[dabc^2/n]*z2 * (
          - 4
          - 16/3*x^-1
          + 4*x
          + 16/3*x^2
          )

       + H(R(1),x)*nf*[dabc^2/n] * (
          + 182/3
          - 182/3*x
          )

       + H(R(1,-2,0),x)*cf*ca^2 * (
          - 96
          + 192*[1-x]^-1
          - 96*x
          )

       + H(R(1,-2,0),x)*cf^2*ca * (
          + 256
          - 512*[1-x]^-1
          + 256*x
          )

       + H(R(1,-2,0),x)*cf^3 * (
          - 128
          + 256*[1-x]^-1
          - 128*x
          )

       + H(R(1,0),x)*cf*ca^2*z2 * (
          + 16
          - 32*[1-x]^-1
          + 16*x
          )

       + H(R(1,0),x)*cf^2*ca*z2 * (
          + 32
          - 64*[1-x]^-1
          + 32*x
          )

       + H(R(1,0),x)*cf^2*ca * (
          + 176/9
          + 2144/9*[1-x]^-1
          - 2320/9*x
          )

       + H(R(1,0),x)*cf^2*nf * (
          + 64/9
          - 320/9*[1-x]^-1
          + 256/9*x
          )

       + H(R(1,0),x)*cf^3 * (
          - 144
          + 144*x
          )

       + H(R(1,0,0),x)*cf*ca*nf * (
          - 8
          + 16*[1-x]^-1
          - 8*x
          )

       + H(R(1,0,0),x)*cf*ca^2 * (
          + 12
          - 88*[1-x]^-1
          + 76*x
          )

       + H(R(1,0,0),x)*cf^2*ca * (
          - 304/3
          + 992/3*[1-x]^-1
          - 688/3*x
          )

       + H(R(1,0,0),x)*cf^2*nf * (
          + 64/3
          - 128/3*[1-x]^-1
          + 64/3*x
          )

       + H(R(1,0,0),x)*cf^3 * (
          + 96
          - 192*[1-x]^-1
          + 96*x
          )

       + H(R(1,0,0),x)*nf*[dabc^2/n] * (
          - 6
          + 6*x
          )

       + H(R(1,0,0,0),x)*cf*ca^2 * (
          + 48
          - 96*[1-x]^-1
          + 48*x
          )

       + H(R(1,0,0,0),x)*cf^2*ca * (
          - 176
          + 352*[1-x]^-1
          - 176*x
          )

       + H(R(1,0,0,0),x)*cf^3 * (
          + 64
          - 128*[1-x]^-1
          + 64*x
          )

       + H(R(1,1,0,0),x)*cf*ca^2 * (
          + 64
          - 128*[1-x]^-1
          + 64*x
          )

       + H(R(1,1,0,0),x)*cf^2*ca * (
          - 128
          + 256*[1-x]^-1
          - 128*x
          )

       + H(R(1,2,0),x)*cf^3 * (
          - 64
          + 128*[1-x]^-1
          - 64*x
          )

       + H(R(1,3),x)*cf*ca^2 * (
          - 64
          + 128*[1-x]^-1
          - 64*x
          )

       + H(R(1,3),x)*cf^2*ca * (
          + 128
          - 256*[1-x]^-1
          + 128*x
          )

       + H(R(1,3),x)*cf^3 * (
          - 128
          + 256*[1-x]^-1
          - 128*x
          )

       + H(R(2),x)*cf*ca*nf * (
          + 8/3
          + 8/3*x
          )

       + H(R(2),x)*cf*ca^2*z2 * (
          + 24
          - 64*[1+x]^-1
          - 40*x
          )

       + H(R(2),x)*cf*ca^2 * (
          - 224/3
          - 224/3*x
          )

       + H(R(2),x)*cf^2*ca*z2 * (
          - 64
          - 64*[1-x]^-1
          + 224*[1+x]^-1
          + 160*x
          )

       + H(R(2),x)*cf^2*ca * (
          + 2648/9
          + 2144/9*[1-x]^-1
          + 152/9*x
          )

       + H(R(2),x)*cf^2*nf * (
          - 32/9
          - 320/9*[1-x]^-1
          + 160/9*x
          )

       + H(R(2),x)*cf^3*z2 * (
          + 96
          - 192*[1+x]^-1
          - 96*x
          )

       + H(R(2),x)*cf^3 * (
          - 300
          - 12*x
          )

       + H(R(2),x)*nf*[dabc^2/n]*z2 * (
          - 8
          - 8*x
          )

       + H(R(2),x)*nf*[dabc^2/n] * (
          + 82/3
          + 82/3*x
          )

       + H(R(2,0),x)*cf^2*ca * (
          - 80/3
          + 352/3*[1-x]^-1
          - 80/3*x
          )

       + H(R(2,0),x)*cf^2*nf * (
          + 32/3
          - 64/3*[1-x]^-1
          + 32/3*x
          )

       + H(R(2,0),x)*cf^3 * (
          + 8
          - 96*[1-x]^-1
          - 56*x
          )

       + H(R(2,0,0),x)*cf*ca^2 * (
          + 28
          - 64*[1-x]^-1
          + 28*x
          )

       + H(R(2,0,0),x)*cf^2*ca * (
          - 48
          + 160*[1-x]^-1
          - 48*x
          )

       + H(R(2,0,0),x)*cf^3 * (
          - 80
          + 64*[1-x]^-1
          - 80*x
          )

       + H(R(2,0,0),x)*nf*[dabc^2/n] * (
          - 4
          - 4*x
          )

       + H(R(2,1,0),x)*cf^3 * (
          - 64
          + 128*[1-x]^-1
          - 64*x
          )

       + H(R(2,2),x)*cf^3 * (
          - 64
          + 128*[1-x]^-1
          - 64*x
          )

       + H(R(3),x)*cf*ca*nf * (
          - 8/3
          - 16/3*[1-x]^-1
          + 32/3*[1+x]^-1
          + 8*x
          )

       + H(R(3),x)*cf*ca^2 * (
          - 4/3
          + 88/3*[1-x]^-1
          - 176/3*[1+x]^-1
          - 188*x
          )

       + H(R(3),x)*cf^2*ca * (
          + 152/3
          + 64/3*[1-x]^-1
          + 496/3*[1+x]^-1
          + 568*x
          )

       + H(R(3),x)*cf^2*nf * (
          + 64/3
          - 64/3*[1-x]^-1
          - 64/3*[1+x]^-1
          )

       + H(R(3),x)*cf^3 * (
          - 128
          - 96*[1+x]^-1
          - 544*x
          )

       + H(R(3),x)*nf*[dabc^2/n] * (
          + 2
          - 18*x
          - 32/3*x^2
          )

       + H(R(3,0),x)*cf^2*ca * (
          - 32
          + 32*[1-x]^-1
          + 32*[1+x]^-1
          )

       + H(R(3,0),x)*cf^3 * (
          - 64
          + 128*[1-x]^-1
          - 64*[1+x]^-1
          - 128*x
          )

       + H(R(3,1),x)*cf^3 * (
          - 64
          + 128*[1-x]^-1
          - 64*x
          )

       + H(R(4),x)*cf*ca^2 * (
          + 28
          + 32*[1-x]^-1
          - 64*[1+x]^-1
          - 36*x
          )

       + H(R(4),x)*cf^2*ca * (
          - 224
          + 32*[1-x]^-1
          + 320*[1+x]^-1
          + 96*x
          )

       + H(R(4),x)*cf^3 * (
          + 144
          + 64*[1-x]^-1
          - 384*[1+x]^-1
          - 240*x
          )

       + H(R(4),x)*nf*[dabc^2/n] * (
          + 12
          + 12*x
          );

*
********************************************************************************
*



==> xpns2e.f <==
*
* ..File: xpns2e.f 
*
*
* ..The exact 3-loop MS(bar) non-singlet splitting functions P_NS^(2)
*    for the evolution of unpolarized partons densities, mu_r = mu_f.
*    The expansion parameter is alpha_s/(4 pi).
* 
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to 
*    the kernel superscripts [2], [3], and [1] in that equation.
*
* ..The code uses the package of Gehrmann and Remiddi for the harmonic
*    polylogarithms published in hep-ph/0107173 = CPC 141 (2001) 296.
*
* ..References: S. Moch, J. Vermaseren and A. Vogt,
*               hep-ph/0209100 = Nucl. Phys. B646 (2002) 181,
*               hep-ph/0403192 (submitted to Nucl. Phys. B)
*
* =====================================================================
*
*
* ..This is the regular piece of P_NS+  
*
       FUNCTION X2NSPA (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4 
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 ) 
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2), 
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2), 
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2), 
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2) 
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
*
* ..The soft coefficient for use in X2NSPB and X2NSPC
*
       COMMON / P2SOFT / A3
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
*
* ...Some abbreviations
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
*
* ...The harmonic polylogs up to weight 4 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2) 
*
* ...The splitting function in terms of the harmonic polylogs
*    (without the delta(1-x) part, but with the soft contribution)
*
      gqq2 =
     &  + cf*ca**2 * ( 5327.D0/27.D0 - 9737.D0/27.D0*x + 490.D0/3.D0*dm
     &     - 224.D0*z3*x - 88.D0*z3*dp + 16.D0*z3*dm - 112.D0*z2 + 448.D
     &    0/9.D0*z2*x + 1072.D0/9.D0*z2*dp - 1072.D0/9.D0*z2*dm - 62.D0/
     &    5.D0*z2**2 - 242.D0/5.D0*z2**2*x - 32.D0*z2**2*dp + 384.D0/5.D
     &    0*z2**2*dm - 192.D0*Hr1(-1)*z3 + 192.D0*Hr1(-1)*z3*x + 384.D0
     &    *Hr1(-1)*z3*dp + 208.D0/3.D0*Hr1(-1)*z2 + 560.D0/3.D0*Hr1(-1)
     &    *z2*x + 352.D0/3.D0*Hr1(-1)*z2*dp + 410.D0/27.D0*Hr1(0) - 
     &    8686.D0/27.D0*Hr1(0)*x - 24.D0*Hr1(0)*dp + 4172.D0/27.D0*Hr1(
     &    0)*dm - 144.D0*Hr1(0)*z3*x - 128.D0*Hr1(0)*z3*dp + 128.D0*
     &    Hr1(0)*z3*dm - 4.D0*Hr1(0)*z2 - 148.D0/3.D0*Hr1(0)*z2*x - 16.D
     &    0/3.D0*Hr1(0)*z2*dp - 248.D0/3.D0*Hr1(0)*z2*dm + 176.D0*Hr1(1
     &    ) - 176.D0*Hr1(1)*x - 144.D0*Hr1(1)*z3 - 144.D0*Hr1(1)*z3*x
     &     + 288.D0*Hr1(1)*z3*dm + 32.D0*Hr1(1)*z2 - 32.D0*Hr1(1)*z2*x
     &     + 256.D0*Hr2(-1,-1)*z2 - 256.D0*Hr2(-1,-1)*z2*x - 512.D0*
     &    Hr2(-1,-1)*z2*dp - 688.D0/9.D0*Hr2(-1,0) + 1456.D0/9.D0*Hr2(
     &    -1,0)*x )
      gqq2 = gqq2 + cf*ca**2 * ( 2144.D0/9.D0*Hr2(-1,0)*dp - 176.D0*
     &    Hr2(-1,0)*z2 + 176.D0*Hr2(-1,0)*z2*x + 352.D0*Hr2(-1,0)*z2*dp
     &     - 136.D0*Hr2(0,-1)*z2 + 136.D0*Hr2(0,-1)*z2*x + 256.D0*Hr2(0
     &    ,-1)*z2*dp - 242.D0/9.D0*Hr2(0,0) - 230.D0/3.D0*Hr2(0,0)*x - 
     &    1072.D0/9.D0*Hr2(0,0)*dp + 1556.D0/9.D0*Hr2(0,0)*dm + 36.D0*
     &    Hr2(0,0)*z2 - 68.D0*Hr2(0,0)*z2*x - 96.D0*Hr2(0,0)*z2*dp + 
     &    112.D0*Hr2(0,1) + 112.D0*Hr2(0,1)*x - 40.D0*Hr2(0,1)*z2 + 24.D
     &    0*Hr2(0,1)*z2*x + 64.D0*Hr2(0,1)*z2*dp + 16.D0*Hr2(1,0)*z2 + 
     &    16.D0*Hr2(1,0)*z2*x - 32.D0*Hr2(1,0)*z2*dm + 64.D0*Hr3(-1,-1,
     &    0) + 64.D0*Hr3(-1,-1,0)*x - 328.D0/3.D0*Hr3(-1,0,0) - 152.D0/
     &    3.D0*Hr3(-1,0,0)*x + 176.D0/3.D0*Hr3(-1,0,0)*dp - 112.D0/3.D0
     &    *Hr3(-1,0,1) - 464.D0/3.D0*Hr3(-1,0,1)*x - 352.D0/3.D0*Hr3(-1
     &    ,0,1)*dp - 88.D0/3.D0*Hr3(0,-1,0) + 40.D0/3.D0*Hr3(0,-1,0)*x
     &     + 176.D0/3.D0*Hr3(0,-1,0)*dp - 48.D0*Hr3(0,-1,0)*dm - 128.D0/
     &    3.D0*Hr3(0,0,0)*x - 248.D0/3.D0*Hr3(0,0,0)*dp + 248.D0/3.D0*
     &    Hr3(0,0,0)*dm )
      gqq2 = gqq2 + cf*ca**2 * ( 4.D0*Hr3(0,0,1) + 188.D0/3.D0*Hr3(0,0,
     &    1)*x + 176.D0/3.D0*Hr3(0,0,1)*dp + 88.D0/3.D0*Hr3(0,0,1)*dm
     &     + 12.D0*Hr3(1,0,0) + 76.D0*Hr3(1,0,0)*x - 88.D0*Hr3(1,0,0)*
     &    dm - 128.D0*Hr4(-1,-1,0,0) + 128.D0*Hr4(-1,-1,0,0)*x + 256.D0
     &    *Hr4(-1,-1,0,0)*dp - 256.D0*Hr4(-1,-1,0,1) + 256.D0*Hr4(-1,-1
     &    ,0,1)*x + 512.D0*Hr4(-1,-1,0,1)*dp + 48.D0*Hr4(-1,0,0,0) - 48.
     &    D0*Hr4(-1,0,0,0)*x - 96.D0*Hr4(-1,0,0,0)*dp + 128.D0*Hr4(-1,0
     &    ,0,1) - 128.D0*Hr4(-1,0,0,1)*x - 256.D0*Hr4(-1,0,0,1)*dp - 80.
     &    D0*Hr4(0,-1,-1,0) - 48.D0*Hr4(0,-1,-1,0)*x + 128.D0*Hr4(0,-1,
     &    -1,0)*dm + 88.D0*Hr4(0,-1,0,0) - 56.D0*Hr4(0,-1,0,0)*x - 128.D
     &    0*Hr4(0,-1,0,0)*dp - 32.D0*Hr4(0,-1,0,0)*dm + 96.D0*Hr4(0,-1,
     &    0,1) - 160.D0*Hr4(0,-1,0,1)*x - 256.D0*Hr4(0,-1,0,1)*dp + 64.D
     &    0*Hr4(0,-1,0,1)*dm + 8.D0*Hr4(0,0,-1,0) - 40.D0*Hr4(0,0,-1,0)
     &    *x - 32.D0*Hr4(0,0,-1,0)*dp + 32.D0*Hr4(0,0,-1,0)*dm + 40.D0*
     &    Hr4(0,0,0,0)*x + 32.D0*Hr4(0,0,0,0)*dp - 32.D0*Hr4(0,0,0,0)*
     &    dm )
      gqq2 = gqq2 + cf*ca**2 * (  - 36.D0*Hr4(0,0,0,1) + 28.D0*Hr4(0,0,
     &    0,1)*x + 64.D0*Hr4(0,0,0,1)*dp + 32.D0*Hr4(0,0,0,1)*dm + 28.D0
     &    *Hr4(0,1,0,0) + 28.D0*Hr4(0,1,0,0)*x - 64.D0*Hr4(0,1,0,0)*dm
     &     - 96.D0*Hr4(1,0,-1,0) - 96.D0*Hr4(1,0,-1,0)*x + 192.D0*Hr4(1
     &    ,0,-1,0)*dm + 48.D0*Hr4(1,0,0,0) + 48.D0*Hr4(1,0,0,0)*x - 96.D
     &    0*Hr4(1,0,0,0)*dm - 64.D0*Hr4(1,0,0,1) - 64.D0*Hr4(1,0,0,1)*x
     &     + 128.D0*Hr4(1,0,0,1)*dm + 64.D0*Hr4(1,1,0,0) + 64.D0*Hr4(1,
     &    1,0,0)*x - 128.D0*Hr4(1,1,0,0)*dm )
      gqq2 = gqq2 + cf**2*ca * ( 532.D0/9.D0 - 532.D0/9.D0*x - 16.D0/3.D
     &    0*z3 + 2336.D0/3.D0*z3*x + 248.D0*z3*dp + 80.D0/3.D0*z3*dm + 
     &    3448.D0/9.D0*z2 + 2024.D0/9.D0*z2*x - 2144.D0/9.D0*z2*dp - 24.
     &    D0/5.D0*z2**2 + 56.D0/5.D0*z2**2*x + 8.D0*z2**2*dp - 552.D0/5.
     &    D0*z2**2*dm + 672.D0*Hr1(-1)*z3 - 672.D0*Hr1(-1)*z3*x - 1344.D
     &    0*Hr1(-1)*z3*dp - 992.D0/3.D0*Hr1(-1)*z2 - 1984.D0/3.D0*Hr1(
     &    -1)*z2*x - 992.D0/3.D0*Hr1(-1)*z2*dp + 628.D0/9.D0*Hr1(0) + 
     &    572.D0*Hr1(0)*x + 72.D0*Hr1(0)*dp - 302.D0/3.D0*Hr1(0)*dm - 
     &    144.D0*Hr1(0)*z3 + 400.D0*Hr1(0)*z3*x + 464.D0*Hr1(0)*z3*dp
     &     - 272.D0*Hr1(0)*z3*dm + 72.D0*Hr1(0)*z2 + 1208.D0/3.D0*Hr1(0
     &    )*z2*x + 104.D0/3.D0*Hr1(0)*z2*dp + 328.D0/3.D0*Hr1(0)*z2*dm
     &     - 1672.D0/3.D0*Hr1(1) + 1672.D0/3.D0*Hr1(1)*x + 384.D0*Hr1(1
     &    )*z3 + 384.D0*Hr1(1)*z3*x - 768.D0*Hr1(1)*z3*dm - 112.D0*Hr1(
     &    1)*z2 + 112.D0*Hr1(1)*z2*x - 896.D0*Hr2(-1,-1)*z2 + 896.D0*
     &    Hr2(-1,-1)*z2*x + 1792.D0*Hr2(-1,-1)*z2*dp + 1520.D0/9.D0*
     &    Hr2(-1,0) )
      gqq2 = gqq2 + cf**2*ca * (  - 2768.D0/9.D0*Hr2(-1,0)*x - 4288.D0/
     &    9.D0*Hr2(-1,0)*dp + 672.D0*Hr2(-1,0)*z2 - 672.D0*Hr2(-1,0)*z2
     &    *x - 1344.D0*Hr2(-1,0)*z2*dp + 576.D0*Hr2(0,-1)*z2 - 480.D0*
     &    Hr2(0,-1)*z2*x - 1024.D0*Hr2(0,-1)*z2*dp - 96.D0*Hr2(0,-1)*z2
     &    *dm - 88.D0/3.D0*Hr2(0,0) - 2560.D0/9.D0*Hr2(0,0)*x + 2144.D0/
     &    9.D0*Hr2(0,0)*dp - 104.D0*Hr2(0,0)*dm - 96.D0*Hr2(0,0)*z2 + 
     &    352.D0*Hr2(0,0)*z2*x + 416.D0*Hr2(0,0)*z2*dp - 128.D0*Hr2(0,0
     &    )*z2*dm - 3448.D0/9.D0*Hr2(0,1) - 4792.D0/9.D0*Hr2(0,1)*x + 
     &    2144.D0/9.D0*Hr2(0,1)*dm + 160.D0*Hr2(0,1)*z2 - 64.D0*Hr2(0,1
     &    )*z2*x - 224.D0*Hr2(0,1)*z2*dp - 64.D0*Hr2(0,1)*z2*dm - 400.D0
     &    /9.D0*Hr2(1,0) - 1744.D0/9.D0*Hr2(1,0)*x + 2144.D0/9.D0*Hr2(1
     &    ,0)*dm + 32.D0*Hr2(1,0)*z2 + 32.D0*Hr2(1,0)*z2*x - 64.D0*Hr2(
     &    1,0)*z2*dm - 224.D0*Hr3(-1,-1,0) - 224.D0*Hr3(-1,-1,0)*x + 
     &    1352.D0/3.D0*Hr3(-1,0,0) + 856.D0/3.D0*Hr3(-1,0,0)*x - 496.D0/
     &    3.D0*Hr3(-1,0,0)*dp + 656.D0/3.D0*Hr3(-1,0,1) + 1648.D0/3.D0*
     &    Hr3(-1,0,1)*x )
      gqq2 = gqq2 + cf**2*ca * ( 992.D0/3.D0*Hr3(-1,0,1)*dp + 368.D0/3.D
     &    0*Hr3(0,-1,0) + 208.D0/3.D0*Hr3(0,-1,0)*x - 496.D0/3.D0*Hr3(0
     &    ,-1,0)*dp + 96.D0*Hr3(0,-1,0)*dm - 132.D0*Hr3(0,0,0) - 476.D0/
     &    3.D0*Hr3(0,0,0)*x + 712.D0/3.D0*Hr3(0,0,0)*dp - 184.D0/3.D0*
     &    Hr3(0,0,0)*dm - 72.D0*Hr3(0,0,1) - 1000.D0/3.D0*Hr3(0,0,1)*x
     &     - 496.D0/3.D0*Hr3(0,0,1)*dp + 64.D0/3.D0*Hr3(0,0,1)*dm - 176.
     &    D0/3.D0*Hr3(0,1,0) - 176.D0/3.D0*Hr3(0,1,0)*x + 352.D0/3.D0*
     &    Hr3(0,1,0)*dm - 304.D0/3.D0*Hr3(1,0,0) - 688.D0/3.D0*Hr3(1,0,
     &    0)*x + 992.D0/3.D0*Hr3(1,0,0)*dm + 576.D0*Hr4(-1,-1,0,0) - 
     &    576.D0*Hr4(-1,-1,0,0)*x - 1152.D0*Hr4(-1,-1,0,0)*dp + 896.D0*
     &    Hr4(-1,-1,0,1) - 896.D0*Hr4(-1,-1,0,1)*x - 1792.D0*Hr4(-1,-1,
     &    0,1)*dp + 64.D0*Hr4(-1,0,-1,0) - 64.D0*Hr4(-1,0,-1,0)*x - 128.
     &    D0*Hr4(-1,0,-1,0)*dp - 272.D0*Hr4(-1,0,0,0) + 272.D0*Hr4(-1,0
     &    ,0,0)*x + 544.D0*Hr4(-1,0,0,0)*dp - 512.D0*Hr4(-1,0,0,1) + 
     &    512.D0*Hr4(-1,0,0,1)*x + 1024.D0*Hr4(-1,0,0,1)*dp - 32.D0*
     &    Hr4(-1,0,1,0) )
      gqq2 = gqq2 + cf**2*ca * ( 32.D0*Hr4(-1,0,1,0)*x + 64.D0*Hr4(-1,0
     &    ,1,0)*dp + 320.D0*Hr4(0,-1,-1,0) + 128.D0*Hr4(0,-1,-1,0)*x - 
     &    128.D0*Hr4(0,-1,-1,0)*dp - 448.D0*Hr4(0,-1,-1,0)*dm - 464.D0*
     &    Hr4(0,-1,0,0) + 304.D0*Hr4(0,-1,0,0)*x + 672.D0*Hr4(0,-1,0,0)
     &    *dp + 160.D0*Hr4(0,-1,0,0)*dm - 416.D0*Hr4(0,-1,0,1) + 544.D0
     &    *Hr4(0,-1,0,1)*x + 960.D0*Hr4(0,-1,0,1)*dp - 128.D0*Hr4(0,-1,
     &    0,1)*dm - 128.D0*Hr4(0,0,-1,0) + 128.D0*Hr4(0,0,-1,0)*x + 160.
     &    D0*Hr4(0,0,-1,0)*dp - 32.D0*Hr4(0,0,-1,0)*dm - 224.D0*Hr4(0,0
     &    ,0,0)*x - 160.D0*Hr4(0,0,0,0)*dp + 160.D0*Hr4(0,0,0,0)*dm + 
     &    96.D0*Hr4(0,0,0,1) - 224.D0*Hr4(0,0,0,1)*x - 320.D0*Hr4(0,0,0
     &    ,1)*dp + 32.D0*Hr4(0,0,0,1)*dm - 32.D0*Hr4(0,0,1,0)*x - 32.D0
     &    *Hr4(0,0,1,0)*dp + 32.D0*Hr4(0,0,1,0)*dm - 48.D0*Hr4(0,1,0,0)
     &     - 48.D0*Hr4(0,1,0,0)*x + 160.D0*Hr4(0,1,0,0)*dm + 256.D0*
     &    Hr4(1,0,-1,0) + 256.D0*Hr4(1,0,-1,0)*x - 512.D0*Hr4(1,0,-1,0)
     &    *dm - 176.D0*Hr4(1,0,0,0) - 176.D0*Hr4(1,0,0,0)*x + 352.D0*
     &    Hr4(1,0,0,0)*dm )
      gqq2 = gqq2 + cf**2*ca * ( 128.D0*Hr4(1,0,0,1) + 128.D0*Hr4(1,0,0
     &    ,1)*x - 256.D0*Hr4(1,0,0,1)*dm - 128.D0*Hr4(1,1,0,0) - 128.D0
     &    *Hr4(1,1,0,0)*x + 256.D0*Hr4(1,1,0,0)*dm )
      gqq2 = gqq2 + cf**3 * (  - 62.D0 + 62.D0*x - 48.D0*z3 - 720.D0*z3
     &    *x - 144.D0*z3*dp - 308.D0*z2 - 372.D0*z2*x - 56.D0/5.D0*
     &    z2**2 + 504.D0/5.D0*z2**2*x + 112.D0*z2**2*dp + 144.D0/5.D0*
     &    z2**2*dm - 576.D0*Hr1(-1)*z3 + 576.D0*Hr1(-1)*z3*x + 1152.D0*
     &    Hr1(-1)*z3*dp + 384.D0*Hr1(-1)*z2 + 576.D0*Hr1(-1)*z2*x + 192.
     &    D0*Hr1(-1)*z2*dp + 24.D0*Hr1(0) - 560.D0*Hr1(0)*x - 48.D0*
     &    Hr1(0)*dp - 6.D0*Hr1(0)*dm + 288.D0*Hr1(0)*z3 - 224.D0*Hr1(0)
     &    *z3*x - 416.D0*Hr1(0)*z3*dp + 32.D0*Hr1(0)*z3*dm - 96.D0*Hr1(
     &    0)*z2 - 448.D0*Hr1(0)*z2*x - 48.D0*Hr1(0)*z2*dp - 48.D0*Hr1(0
     &    )*z2*dm + 560.D0*Hr1(1) - 560.D0*Hr1(1)*x - 192.D0*Hr1(1)*z3
     &     - 192.D0*Hr1(1)*z3*x + 384.D0*Hr1(1)*z3*dm + 96.D0*Hr1(1)*z2
     &     - 96.D0*Hr1(1)*z2*x + 768.D0*Hr2(-1,-1)*z2 - 768.D0*Hr2(-1,
     &    -1)*z2*x - 1536.D0*Hr2(-1,-1)*z2*dp - 32.D0*Hr2(-1,0) - 32.D0
     &    *Hr2(-1,0)*x - 640.D0*Hr2(-1,0)*z2 + 640.D0*Hr2(-1,0)*z2*x + 
     &    1280.D0*Hr2(-1,0)*z2*dp - 608.D0*Hr2(0,-1)*z2 + 416.D0*Hr2(0,
     &    -1)*z2*x )
      gqq2 = gqq2 + cf**3 * ( 1024.D0*Hr2(0,-1)*z2*dp + 192.D0*Hr2(0,-1
     &    )*z2*dm - 44.D0*Hr2(0,0) + 356.D0*Hr2(0,0)*x + 52.D0*Hr2(0,0)
     &    *dm + 240.D0*Hr2(0,0)*z2 - 240.D0*Hr2(0,0)*z2*x - 448.D0*Hr2(
     &    0,0)*z2*dp + 308.D0*Hr2(0,1) + 340.D0*Hr2(0,1)*x - 96.D0*Hr2(
     &    0,1)*z2 + 96.D0*Hr2(0,1)*z2*x + 192.D0*Hr2(0,1)*z2*dp - 16.D0
     &    *Hr2(1,0) + 16.D0*Hr2(1,0)*x + 192.D0*Hr3(-1,-1,0) + 192.D0*
     &    Hr3(-1,-1,0)*x - 464.D0*Hr3(-1,0,0) - 368.D0*Hr3(-1,0,0)*x + 
     &    96.D0*Hr3(-1,0,0)*dp - 288.D0*Hr3(-1,0,1) - 480.D0*Hr3(-1,0,1
     &    )*x - 192.D0*Hr3(-1,0,1)*dp - 128.D0*Hr3(0,-1,0) - 192.D0*
     &    Hr3(0,-1,0)*x + 96.D0*Hr3(0,-1,0)*dp + 120.D0*Hr3(0,0,0) + 
     &    248.D0*Hr3(0,0,0)*x - 144.D0*Hr3(0,0,0)*dp + 96.D0*Hr3(0,0,1)
     &     + 256.D0*Hr3(0,0,1)*x + 96.D0*Hr3(0,0,1)*dp + 72.D0*Hr3(0,1,
     &    0) + 8.D0*Hr3(0,1,0)*x - 96.D0*Hr3(0,1,0)*dm + 96.D0*Hr3(1,0,
     &    0) + 96.D0*Hr3(1,0,0)*x - 192.D0*Hr3(1,0,0)*dm - 640.D0*Hr4(
     &    -1,-1,0,0) + 640.D0*Hr4(-1,-1,0,0)*x + 1280.D0*Hr4(-1,-1,0,0)
     &    *dp )
      gqq2 = gqq2 + cf**3 * (  - 768.D0*Hr4(-1,-1,0,1) + 768.D0*Hr4(-1,
     &    -1,0,1)*x + 1536.D0*Hr4(-1,-1,0,1)*dp - 128.D0*Hr4(-1,0,-1,0)
     &     + 128.D0*Hr4(-1,0,-1,0)*x + 256.D0*Hr4(-1,0,-1,0)*dp + 352.D0
     &    *Hr4(-1,0,0,0) - 352.D0*Hr4(-1,0,0,0)*x - 704.D0*Hr4(-1,0,0,0
     &    )*dp + 512.D0*Hr4(-1,0,0,1) - 512.D0*Hr4(-1,0,0,1)*x - 1024.D0
     &    *Hr4(-1,0,0,1)*dp + 64.D0*Hr4(-1,0,1,0) - 64.D0*Hr4(-1,0,1,0)
     &    *x - 128.D0*Hr4(-1,0,1,0)*dp - 320.D0*Hr4(0,-1,-1,0) - 64.D0*
     &    Hr4(0,-1,-1,0)*x + 256.D0*Hr4(0,-1,-1,0)*dp + 384.D0*Hr4(0,-1
     &    ,-1,0)*dm + 576.D0*Hr4(0,-1,0,0) - 384.D0*Hr4(0,-1,0,0)*x - 
     &    832.D0*Hr4(0,-1,0,0)*dp - 192.D0*Hr4(0,-1,0,0)*dm + 448.D0*
     &    Hr4(0,-1,0,1) - 448.D0*Hr4(0,-1,0,1)*x - 896.D0*Hr4(0,-1,0,1)
     &    *dp + 224.D0*Hr4(0,0,-1,0) - 96.D0*Hr4(0,0,-1,0)*x - 192.D0*
     &    Hr4(0,0,-1,0)*dp - 64.D0*Hr4(0,0,-1,0)*dm - 112.D0*Hr4(0,0,0,
     &    0) + 176.D0*Hr4(0,0,0,0)*x + 192.D0*Hr4(0,0,0,0)*dp - 64.D0*
     &    Hr4(0,0,0,0)*dm - 240.D0*Hr4(0,0,0,1) + 144.D0*Hr4(0,0,0,1)*x
     &     + 384.D0*Hr4(0,0,0,1)*dp )
      gqq2 = gqq2 + cf**3 * ( 64.D0*Hr4(0,0,0,1)*dm - 128.D0*Hr4(0,0,1,
     &    0) - 64.D0*Hr4(0,0,1,0)*x + 64.D0*Hr4(0,0,1,0)*dp + 128.D0*
     &    Hr4(0,0,1,0)*dm - 64.D0*Hr4(0,0,1,1) - 64.D0*Hr4(0,0,1,1)*x
     &     + 128.D0*Hr4(0,0,1,1)*dm - 80.D0*Hr4(0,1,0,0) - 80.D0*Hr4(0,
     &    1,0,0)*x + 64.D0*Hr4(0,1,0,0)*dm - 64.D0*Hr4(0,1,0,1) - 64.D0
     &    *Hr4(0,1,0,1)*x + 128.D0*Hr4(0,1,0,1)*dm - 64.D0*Hr4(0,1,1,0)
     &     - 64.D0*Hr4(0,1,1,0)*x + 128.D0*Hr4(0,1,1,0)*dm - 128.D0*
     &    Hr4(1,0,-1,0) - 128.D0*Hr4(1,0,-1,0)*x + 256.D0*Hr4(1,0,-1,0)
     &    *dm + 64.D0*Hr4(1,0,0,0) + 64.D0*Hr4(1,0,0,0)*x - 128.D0*Hr4(
     &    1,0,0,0)*dm - 128.D0*Hr4(1,0,0,1) - 128.D0*Hr4(1,0,0,1)*x + 
     &    256.D0*Hr4(1,0,0,1)*dm - 64.D0*Hr4(1,0,1,0) - 64.D0*Hr4(1,0,1
     &    ,0)*x + 128.D0*Hr4(1,0,1,0)*dm )
*
      gqq2 = gqq2 +
     &  + nf*cf*ca * (  - 182.D0/3.D0 + 160.D0/9.D0*z2*dm - 160.D0/9.D0
     &    *z2*dp - 184.D0/9.D0*z2*x + 8.D0*z2 - 48.D0*z3*dm + 16.D0*z3*
     &    dp + 32.D0*z3*x + 16.D0*z3 - 836.D0/27.D0*dm + 2474.D0/27.D0*
     &    x - 64.D0/3.D0*Hr1(-1)*z2*dp - 32.D0/3.D0*Hr1(-1)*z2*x + 32.D0
     &    /3.D0*Hr1(-1)*z2 + 68.D0/27.D0*Hr1(0) + 32.D0/3.D0*Hr1(0)*z2*
     &    dm + 16.D0/3.D0*Hr1(0)*z2*dp - 8.D0/3.D0*Hr1(0)*z2*x - 8.D0*
     &    Hr1(0)*z2 - 1336.D0/27.D0*Hr1(0)*dm + 1700.D0/27.D0*Hr1(0)*x
     &     - 16.D0*Hr1(1) + 16.D0*Hr1(1)*x + 64.D0/9.D0*Hr2(-1,0) - 320.
     &    D0/9.D0*Hr2(-1,0)*dp - 256.D0/9.D0*Hr2(-1,0)*x + 88.D0/9.D0*
     &    Hr2(0,0) - 112.D0/3.D0*Hr2(0,0)*dm + 160.D0/9.D0*Hr2(0,0)*dp
     &     + 272.D0/9.D0*Hr2(0,0)*x - 8.D0*Hr2(0,1) - 8.D0*Hr2(0,1)*x
     &     + 16.D0/3.D0*Hr3(-1,0,0) - 32.D0/3.D0*Hr3(-1,0,0)*dp - 16.D0/
     &    3.D0*Hr3(-1,0,0)*x - 32.D0/3.D0*Hr3(-1,0,1) + 64.D0/3.D0*Hr3(
     &    -1,0,1)*dp + 32.D0/3.D0*Hr3(-1,0,1)*x + 16.D0/3.D0*Hr3(0,-1,0
     &    ) - 32.D0/3.D0*Hr3(0,-1,0)*dp - 16.D0/3.D0*Hr3(0,-1,0)*x - 32.
     &    D0/3.D0*Hr3(0,0,0)*dm )
      gqq2 = gqq2 + nf*cf*ca * ( 32.D0/3.D0*Hr3(0,0,0)*dp + 32.D0/3.D0*
     &    Hr3(0,0,0)*x + 8.D0*Hr3(0,0,1) - 16.D0/3.D0*Hr3(0,0,1)*dm -
     &    32.D0/3.D0*Hr3(0,0,1)*dp - 8.D0/3.D0*Hr3(0,0,1)*x - 8.D0*Hr3(
     &    1,0,0) + 16.D0*Hr3(1,0,0)*dm - 8.D0*Hr3(1,0,0)*x )
      gqq2 = gqq2 + nf*cf**2 * ( 5.D0/9.D0 + 320.D0/9.D0*z2*dp + 160.D0/
     &    9.D0*z2*x - 160.D0/9.D0*z2 + 160.D0/3.D0*z3*dm - 32.D0*z3*dp
     &     - 128.D0/3.D0*z3*x - 32.D0/3.D0*z3 - 110.D0/3.D0*dm + 325.D0/
     &    9.D0*x + 128.D0/3.D0*Hr1(-1)*z2*dp + 64.D0/3.D0*Hr1(-1)*z2*x
     &     - 64.D0/3.D0*Hr1(-1)*z2 - 148.D0/9.D0*Hr1(0) + 32.D0/3.D0*
     &    Hr1(0)*z2*dm - 32.D0/3.D0*Hr1(0)*z2*dp - 32.D0/3.D0*Hr1(0)*z2
     &    *x + 20.D0/3.D0*Hr1(0)*dm - 20.D0*Hr1(0)*x + 64.D0/3.D0*Hr1(1
     &    ) - 64.D0/3.D0*Hr1(1)*x - 128.D0/9.D0*Hr2(-1,0) + 640.D0/9.D0
     &    *Hr2(-1,0)*dp + 512.D0/9.D0*Hr2(-1,0)*x + 16.D0/3.D0*Hr2(0,0)
     &     + 16.D0*Hr2(0,0)*dm - 320.D0/9.D0*Hr2(0,0)*dp - 80.D0/9.D0*
     &    Hr2(0,0)*x + 160.D0/9.D0*Hr2(0,1) - 320.D0/9.D0*Hr2(0,1)*dm
     &     + 352.D0/9.D0*Hr2(0,1)*x + 64.D0/9.D0*Hr2(1,0) - 320.D0/9.D0
     &    *Hr2(1,0)*dm + 256.D0/9.D0*Hr2(1,0)*x - 32.D0/3.D0*Hr3(-1,0,0
     &    ) + 64.D0/3.D0*Hr3(-1,0,0)*dp + 32.D0/3.D0*Hr3(-1,0,0)*x + 64.
     &    D0/3.D0*Hr3(-1,0,1) - 128.D0/3.D0*Hr3(-1,0,1)*dp - 64.D0/3.D0
     &    *Hr3(-1,0,1)*x )
      gqq2 = gqq2 + nf*cf**2 * (  - 32.D0/3.D0*Hr3(0,-1,0) + 64.D0/3.D0
     &    *Hr3(0,-1,0)*dp + 32.D0/3.D0*Hr3(0,-1,0)*x + 24.D0*Hr3(0,0,0)
     &     - 32.D0/3.D0*Hr3(0,0,0)*dm - 64.D0/3.D0*Hr3(0,0,0)*dp + 8.D0/
     &    3.D0*Hr3(0,0,0)*x - 64.D0/3.D0*Hr3(0,0,1)*dm + 64.D0/3.D0*
     &    Hr3(0,0,1)*dp + 64.D0/3.D0*Hr3(0,0,1)*x + 32.D0/3.D0*Hr3(0,1,
     &    0) - 64.D0/3.D0*Hr3(0,1,0)*dm + 32.D0/3.D0*Hr3(0,1,0)*x + 64.D
     &    0/3.D0*Hr3(1,0,0) - 128.D0/3.D0*Hr3(1,0,0)*dm + 64.D0/3.D0*
     &    Hr3(1,0,0)*x )
      gqq2 = gqq2 + nf2*cf * ( 112.D0/27.D0 - 16.D0/27.D0*dm - 32.D0/
     &    9.D0*x + 8.D0/27.D0*Hr1(0) + 80.D0/27.D0*Hr1(0)*dm - 88.D0/27.
     &    D0*Hr1(0)*x - 8.D0/9.D0*Hr2(0,0) + 16.D0/9.D0*Hr2(0,0)*dm - 8.
     &    D0/9.D0*Hr2(0,0)*x )
*
* ...The soft (`+'-distribution) part of the splitting function
*
       A3 =
     ,      ca**2*cf * ( + 490.D0/3.D0 + 88.D0/3.D0*z3 - 1072.D0/9.D0*z2
     ,                   + 176.D0/5.D0*z2**2 )
     ,    + ca*cf*nf * ( - 836./27.D0 + 160./9.D0*z2 - 112./3.D0*z3 )
     ,    + cf**2*nf * ( - 110./3.D0 + 32.*z3 ) - cf*nf2 * 16./27.D0
*
       GQQ2L = DM * A3
*
* ...The regular piece of the splitting function
*
       X2NSPA = GQQ2 - GQQ2L
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..This is the regular piece of P_NS- 
*
       FUNCTION X2NSMA (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4 
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 ) 
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2), 
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2), 
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2), 
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2) 
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
*
* ..The soft coefficient for use in X2NSPB and X2NSPC
*
       COMMON / P2SOFT / A3
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
*
* ...Some abbreviations
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
*
* ...The harmonic polylogs up to weight 4 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2) 
*
* ...The splitting function in terms of the harmonic polylogs
*    (without the delta(1-x) part, but with the soft contribution)
*
      gqq2 =  cf*ca**2 * ( 923.D0/27.D0 - 5333.D0/27.D0*x + 490.D0
     &    /3.D0*dm + 112.D0*z3 + 48.D0*z3*x + 88.D0*z3*dp + 16.D0*z3*dm
     &     + 1504.D0/9.D0*z2 + 224.D0/3.D0*z2*x - 1072.D0/9.D0*z2*dp - 
     &    1072.D0/9.D0*z2*dm - 242.D0/5.D0*z2**2 - 62.D0/5.D0*z2**2*x
     &     + 32.D0*z2**2*dp + 384.D0/5.D0*z2**2*dm + 192.D0*Hr1(-1)*z3
     &     - 192.D0*Hr1(-1)*z3*x - 384.D0*Hr1(-1)*z3*dp - 208.D0/3.D0*
     &    Hr1(-1)*z2 - 560.D0/3.D0*Hr1(-1)*z2*x - 352.D0/3.D0*Hr1(-1)*
     &    z2*dp - 1378.D0/27.D0*Hr1(0) - 2266.D0/27.D0*Hr1(0)*x + 24.D0
     &    *Hr1(0)*dp + 4172.D0/27.D0*Hr1(0)*dm - 144.D0*Hr1(0)*z3 + 128.
     &    D0*Hr1(0)*z3*dp + 128.D0*Hr1(0)*z3*dm + 332.D0/3.D0*Hr1(0)*z2
     &     + 188.D0*Hr1(0)*z2*x + 16.D0/3.D0*Hr1(0)*z2*dp - 248.D0/3.D0
     &    *Hr1(0)*z2*dm - 592.D0/3.D0*Hr1(1) + 592.D0/3.D0*Hr1(1)*x - 
     &    144.D0*Hr1(1)*z3 - 144.D0*Hr1(1)*z3*x + 288.D0*Hr1(1)*z3*dm
     &     - 32.D0*Hr1(1)*z2 + 32.D0*Hr1(1)*z2*x - 256.D0*Hr2(-1,-1)*z2
     &     + 256.D0*Hr2(-1,-1)*z2*x + 512.D0*Hr2(-1,-1)*z2*dp + 832.D0/
     &    9.D0*Hr2(-1,0) )
      gqq2 = gqq2 + cf*ca**2 * (  - 1312.D0/9.D0*Hr2(-1,0)*x - 2144.D0/
     &    9.D0*Hr2(-1,0)*dp + 176.D0*Hr2(-1,0)*z2 - 176.D0*Hr2(-1,0)*z2
     &    *x - 352.D0*Hr2(-1,0)*z2*dp + 136.D0*Hr2(0,-1)*z2 - 136.D0*
     &    Hr2(0,-1)*z2*x - 256.D0*Hr2(0,-1)*z2*dp - 130.D0*Hr2(0,0) + 
     &    238.D0/9.D0*Hr2(0,0)*x + 1072.D0/9.D0*Hr2(0,0)*dp + 1556.D0/9.
     &    D0*Hr2(0,0)*dm - 68.D0*Hr2(0,0)*z2 + 36.D0*Hr2(0,0)*z2*x + 96.
     &    D0*Hr2(0,0)*z2*dp - 224.D0/3.D0*Hr2(0,1) - 224.D0/3.D0*Hr2(0,
     &    1)*x + 24.D0*Hr2(0,1)*z2 - 40.D0*Hr2(0,1)*z2*x - 64.D0*Hr2(0,
     &    1)*z2*dp + 16.D0*Hr2(1,0)*z2 + 16.D0*Hr2(1,0)*z2*x - 32.D0*
     &    Hr2(1,0)*z2*dm + 64.D0*Hr3(-1,-1,0) + 64.D0*Hr3(-1,-1,0)*x + 
     &    232.D0/3.D0*Hr3(-1,0,0) + 56.D0/3.D0*Hr3(-1,0,0)*x - 176.D0/3.
     &    D0*Hr3(-1,0,0)*dp + 304.D0/3.D0*Hr3(-1,0,1) + 656.D0/3.D0*
     &    Hr3(-1,0,1)*x + 352.D0/3.D0*Hr3(-1,0,1)*dp + 328.D0/3.D0*Hr3(
     &    0,-1,0) - 376.D0/3.D0*Hr3(0,-1,0)*x - 176.D0/3.D0*Hr3(0,-1,0)
     &    *dp - 48.D0*Hr3(0,-1,0)*dm - 416.D0/3.D0*Hr3(0,0,0) + 248.D0/
     &    3.D0*Hr3(0,0,0)*dp )
      gqq2 = gqq2 + cf*ca**2 * ( 248.D0/3.D0*Hr3(0,0,0)*dm - 4.D0/3.D0*
     &    Hr3(0,0,1) - 188.D0*Hr3(0,0,1)*x - 176.D0/3.D0*Hr3(0,0,1)*dp
     &     + 88.D0/3.D0*Hr3(0,0,1)*dm + 12.D0*Hr3(1,0,0) + 76.D0*Hr3(1,
     &    0,0)*x - 88.D0*Hr3(1,0,0)*dm + 128.D0*Hr4(-1,-1,0,0) - 128.D0
     &    *Hr4(-1,-1,0,0)*x - 256.D0*Hr4(-1,-1,0,0)*dp + 256.D0*Hr4(-1,
     &    -1,0,1) - 256.D0*Hr4(-1,-1,0,1)*x - 512.D0*Hr4(-1,-1,0,1)*dp
     &     - 48.D0*Hr4(-1,0,0,0) + 48.D0*Hr4(-1,0,0,0)*x + 96.D0*Hr4(-1
     &    ,0,0,0)*dp - 128.D0*Hr4(-1,0,0,1) + 128.D0*Hr4(-1,0,0,1)*x + 
     &    256.D0*Hr4(-1,0,0,1)*dp - 48.D0*Hr4(0,-1,-1,0) - 80.D0*Hr4(0,
     &    -1,-1,0)*x + 128.D0*Hr4(0,-1,-1,0)*dm - 56.D0*Hr4(0,-1,0,0)
     &     + 88.D0*Hr4(0,-1,0,0)*x + 128.D0*Hr4(0,-1,0,0)*dp - 32.D0*
     &    Hr4(0,-1,0,0)*dm - 160.D0*Hr4(0,-1,0,1) + 96.D0*Hr4(0,-1,0,1)
     &    *x + 256.D0*Hr4(0,-1,0,1)*dp + 64.D0*Hr4(0,-1,0,1)*dm - 40.D0
     &    *Hr4(0,0,-1,0) + 8.D0*Hr4(0,0,-1,0)*x + 32.D0*Hr4(0,0,-1,0)*
     &    dp + 32.D0*Hr4(0,0,-1,0)*dm + 40.D0*Hr4(0,0,0,0) - 32.D0*Hr4(
     &    0,0,0,0)*dp )
      gqq2 = gqq2 + cf*ca**2 * (  - 32.D0*Hr4(0,0,0,0)*dm + 28.D0*Hr4(0
     &    ,0,0,1) - 36.D0*Hr4(0,0,0,1)*x - 64.D0*Hr4(0,0,0,1)*dp + 32.D0
     &    *Hr4(0,0,0,1)*dm + 28.D0*Hr4(0,1,0,0) + 28.D0*Hr4(0,1,0,0)*x
     &     - 64.D0*Hr4(0,1,0,0)*dm - 96.D0*Hr4(1,0,-1,0) - 96.D0*Hr4(1,
     &    0,-1,0)*x + 192.D0*Hr4(1,0,-1,0)*dm + 48.D0*Hr4(1,0,0,0) + 48.
     &    D0*Hr4(1,0,0,0)*x - 96.D0*Hr4(1,0,0,0)*dm - 64.D0*Hr4(1,0,0,1
     &    ) - 64.D0*Hr4(1,0,0,1)*x + 128.D0*Hr4(1,0,0,1)*dm + 64.D0*
     &    Hr4(1,1,0,0) + 64.D0*Hr4(1,1,0,0)*x - 128.D0*Hr4(1,1,0,0)*dm
     &     )
      gqq2 = gqq2 + cf**2*ca * ( 1516.D0/3.D0 - 1516.D0/3.D0*x - 832.D0/
     &    3.D0*z3 - 880.D0/3.D0*z3*x - 248.D0*z3*dp + 80.D0/3.D0*z3*dm
     &     - 3880.D0/9.D0*z2 - 152.D0/9.D0*z2*x + 2144.D0/9.D0*z2*dp + 
     &    56.D0/5.D0*z2**2 - 24.D0/5.D0*z2**2*x - 8.D0*z2**2*dp - 552.D0
     &    /5.D0*z2**2*dm - 672.D0*Hr1(-1)*z3 + 672.D0*Hr1(-1)*z3*x + 
     &    1344.D0*Hr1(-1)*z3*dp + 704.D0/3.D0*Hr1(-1)*z2 + 1696.D0/3.D0
     &    *Hr1(-1)*z2*x + 992.D0/3.D0*Hr1(-1)*z2*dp + 3404.D0/9.D0*Hr1(
     &    0) - 3740.D0/9.D0*Hr1(0)*x - 72.D0*Hr1(0)*dp - 302.D0/3.D0*
     &    Hr1(0)*dm + 400.D0*Hr1(0)*z3 - 144.D0*Hr1(0)*z3*x - 464.D0*
     &    Hr1(0)*z3*dp - 272.D0*Hr1(0)*z3*dm - 904.D0/3.D0*Hr1(0)*z2 - 
     &    568.D0*Hr1(0)*z2*x - 104.D0/3.D0*Hr1(0)*z2*dp + 328.D0/3.D0*
     &    Hr1(0)*z2*dm + 2008.D0/3.D0*Hr1(1) - 2008.D0/3.D0*Hr1(1)*x + 
     &    384.D0*Hr1(1)*z3 + 384.D0*Hr1(1)*z3*x - 768.D0*Hr1(1)*z3*dm
     &     + 112.D0*Hr1(1)*z2 - 112.D0*Hr1(1)*z2*x + 896.D0*Hr2(-1,-1)*
     &    z2 - 896.D0*Hr2(-1,-1)*z2*x - 1792.D0*Hr2(-1,-1)*z2*dp - 1232.
     &    D0/9.D0*Hr2(-1,0) )
      gqq2 = gqq2 + cf**2*ca * ( 3056.D0/9.D0*Hr2(-1,0)*x + 4288.D0/9.D0
     &    *Hr2(-1,0)*dp - 672.D0*Hr2(-1,0)*z2 + 672.D0*Hr2(-1,0)*z2*x
     &     + 1344.D0*Hr2(-1,0)*z2*dp - 480.D0*Hr2(0,-1)*z2 + 576.D0*
     &    Hr2(0,-1)*z2*x + 1024.D0*Hr2(0,-1)*z2*dp - 96.D0*Hr2(0,-1)*z2
     &    *dm + 2168.D0/9.D0*Hr2(0,0) - 944.D0/3.D0*Hr2(0,0)*x - 2144.D0
     &    /9.D0*Hr2(0,0)*dp - 104.D0*Hr2(0,0)*dm + 352.D0*Hr2(0,0)*z2
     &     - 96.D0*Hr2(0,0)*z2*x - 416.D0*Hr2(0,0)*z2*dp - 128.D0*Hr2(0
     &    ,0)*z2*dm + 2648.D0/9.D0*Hr2(0,1) + 152.D0/9.D0*Hr2(0,1)*x + 
     &    2144.D0/9.D0*Hr2(0,1)*dm - 64.D0*Hr2(0,1)*z2 + 160.D0*Hr2(0,1
     &    )*z2*x + 224.D0*Hr2(0,1)*z2*dp - 64.D0*Hr2(0,1)*z2*dm + 176.D0
     &    /9.D0*Hr2(1,0) - 2320.D0/9.D0*Hr2(1,0)*x + 2144.D0/9.D0*Hr2(1
     &    ,0)*dm + 32.D0*Hr2(1,0)*z2 + 32.D0*Hr2(1,0)*z2*x - 64.D0*Hr2(
     &    1,0)*z2*dm - 224.D0*Hr3(-1,-1,0) - 224.D0*Hr3(-1,-1,0)*x - 
     &    872.D0/3.D0*Hr3(-1,0,0) - 376.D0/3.D0*Hr3(-1,0,0)*x + 496.D0/
     &    3.D0*Hr3(-1,0,0)*dp - 1040.D0/3.D0*Hr3(-1,0,1) - 2032.D0/3.D0
     &    *Hr3(-1,0,1)*x )
      gqq2 = gqq2 + cf**2*ca * (  - 992.D0/3.D0*Hr3(-1,0,1)*dp - 752.D0/
     &    3.D0*Hr3(0,-1,0) + 944.D0/3.D0*Hr3(0,-1,0)*x + 496.D0/3.D0*
     &    Hr3(0,-1,0)*dp + 96.D0*Hr3(0,-1,0)*dm + 868.D0/3.D0*Hr3(0,0,0
     &    ) - 36.D0*Hr3(0,0,0)*x - 712.D0/3.D0*Hr3(0,0,0)*dp - 184.D0/3.
     &    D0*Hr3(0,0,0)*dm + 152.D0/3.D0*Hr3(0,0,1) + 568.D0*Hr3(0,0,1)
     &    *x + 496.D0/3.D0*Hr3(0,0,1)*dp + 64.D0/3.D0*Hr3(0,0,1)*dm - 
     &    80.D0/3.D0*Hr3(0,1,0) - 80.D0/3.D0*Hr3(0,1,0)*x + 352.D0/3.D0
     &    *Hr3(0,1,0)*dm - 304.D0/3.D0*Hr3(1,0,0) - 688.D0/3.D0*Hr3(1,0
     &    ,0)*x + 992.D0/3.D0*Hr3(1,0,0)*dm - 576.D0*Hr4(-1,-1,0,0) + 
     &    576.D0*Hr4(-1,-1,0,0)*x + 1152.D0*Hr4(-1,-1,0,0)*dp - 896.D0*
     &    Hr4(-1,-1,0,1) + 896.D0*Hr4(-1,-1,0,1)*x + 1792.D0*Hr4(-1,-1,
     &    0,1)*dp - 64.D0*Hr4(-1,0,-1,0) + 64.D0*Hr4(-1,0,-1,0)*x + 128.
     &    D0*Hr4(-1,0,-1,0)*dp + 272.D0*Hr4(-1,0,0,0) - 272.D0*Hr4(-1,0
     &    ,0,0)*x - 544.D0*Hr4(-1,0,0,0)*dp + 512.D0*Hr4(-1,0,0,1) - 
     &    512.D0*Hr4(-1,0,0,1)*x - 1024.D0*Hr4(-1,0,0,1)*dp + 32.D0*
     &    Hr4(-1,0,1,0) )
      gqq2 = gqq2 + cf**2*ca * (  - 32.D0*Hr4(-1,0,1,0)*x - 64.D0*Hr4(
     &    -1,0,1,0)*dp + 128.D0*Hr4(0,-1,-1,0) + 320.D0*Hr4(0,-1,-1,0)*
     &    x + 128.D0*Hr4(0,-1,-1,0)*dp - 448.D0*Hr4(0,-1,-1,0)*dm + 304.
     &    D0*Hr4(0,-1,0,0) - 464.D0*Hr4(0,-1,0,0)*x - 672.D0*Hr4(0,-1,0
     &    ,0)*dp + 160.D0*Hr4(0,-1,0,0)*dm + 544.D0*Hr4(0,-1,0,1) - 416.
     &    D0*Hr4(0,-1,0,1)*x - 960.D0*Hr4(0,-1,0,1)*dp - 128.D0*Hr4(0,
     &    -1,0,1)*dm + 128.D0*Hr4(0,0,-1,0) - 128.D0*Hr4(0,0,-1,0)*x - 
     &    160.D0*Hr4(0,0,-1,0)*dp - 32.D0*Hr4(0,0,-1,0)*dm - 224.D0*
     &    Hr4(0,0,0,0) + 160.D0*Hr4(0,0,0,0)*dp + 160.D0*Hr4(0,0,0,0)*
     &    dm - 224.D0*Hr4(0,0,0,1) + 96.D0*Hr4(0,0,0,1)*x + 320.D0*Hr4(
     &    0,0,0,1)*dp + 32.D0*Hr4(0,0,0,1)*dm - 32.D0*Hr4(0,0,1,0) + 32.
     &    D0*Hr4(0,0,1,0)*dp + 32.D0*Hr4(0,0,1,0)*dm - 48.D0*Hr4(0,1,0,
     &    0) - 48.D0*Hr4(0,1,0,0)*x + 160.D0*Hr4(0,1,0,0)*dm + 256.D0*
     &    Hr4(1,0,-1,0) + 256.D0*Hr4(1,0,-1,0)*x - 512.D0*Hr4(1,0,-1,0)
     &    *dm - 176.D0*Hr4(1,0,0,0) - 176.D0*Hr4(1,0,0,0)*x + 352.D0*
     &    Hr4(1,0,0,0)*dm )
      gqq2 = gqq2 + cf**2*ca * ( 128.D0*Hr4(1,0,0,1) + 128.D0*Hr4(1,0,0
     &    ,1)*x - 256.D0*Hr4(1,0,0,1)*dm - 128.D0*Hr4(1,1,0,0) - 128.D0
     &    *Hr4(1,1,0,0)*x + 256.D0*Hr4(1,1,0,0)*dm )
      gqq2 = gqq2 + cf**3 * (  - 302.D0 + 302.D0*x + 48.D0*z3 + 336.D0*
     &    z3*x + 144.D0*z3*dp + 204.D0*z2 + 12.D0*z2*x + 504.D0/5.D0*
     &    z2**2 - 56.D0/5.D0*z2**2*x - 112.D0*z2**2*dp + 144.D0/5.D0*
     &    z2**2*dm + 576.D0*Hr1(-1)*z3 - 576.D0*Hr1(-1)*z3*x - 1152.D0*
     &    Hr1(-1)*z3*dp - 192.D0*Hr1(-1)*z2 - 384.D0*Hr1(-1)*z2*x - 192.
     &    D0*Hr1(-1)*z2*dp - 328.D0*Hr1(0) + 464.D0*Hr1(0)*x + 48.D0*
     &    Hr1(0)*dp - 6.D0*Hr1(0)*dm - 224.D0*Hr1(0)*z3 + 288.D0*Hr1(0)
     &    *z3*x + 416.D0*Hr1(0)*z3*dp + 32.D0*Hr1(0)*z3*dm + 192.D0*
     &    Hr1(0)*z2 + 544.D0*Hr1(0)*z2*x + 48.D0*Hr1(0)*z2*dp - 48.D0*
     &    Hr1(0)*z2*dm - 400.D0*Hr1(1) + 400.D0*Hr1(1)*x - 192.D0*Hr1(1
     &    )*z3 - 192.D0*Hr1(1)*z3*x + 384.D0*Hr1(1)*z3*dm - 96.D0*Hr1(1
     &    )*z2 + 96.D0*Hr1(1)*z2*x - 768.D0*Hr2(-1,-1)*z2 + 768.D0*Hr2(
     &    -1,-1)*z2*x + 1536.D0*Hr2(-1,-1)*z2*dp - 96.D0*Hr2(-1,0) - 96.
     &    D0*Hr2(-1,0)*x + 640.D0*Hr2(-1,0)*z2 - 640.D0*Hr2(-1,0)*z2*x
     &     - 1280.D0*Hr2(-1,0)*z2*dp + 416.D0*Hr2(0,-1)*z2 - 608.D0*
     &    Hr2(0,-1)*z2*x )
      gqq2 = gqq2 + cf**3 * (  - 1024.D0*Hr2(0,-1)*z2*dp + 192.D0*Hr2(0
     &    ,-1)*z2*dm - 172.D0*Hr2(0,0) + 4.D0*Hr2(0,0)*x + 52.D0*Hr2(0,
     &    0)*dm - 240.D0*Hr2(0,0)*z2 + 240.D0*Hr2(0,0)*z2*x + 448.D0*
     &    Hr2(0,0)*z2*dp - 300.D0*Hr2(0,1) - 12.D0*Hr2(0,1)*x + 96.D0*
     &    Hr2(0,1)*z2 - 96.D0*Hr2(0,1)*z2*x - 192.D0*Hr2(0,1)*z2*dp - 
     &    144.D0*Hr2(1,0) + 144.D0*Hr2(1,0)*x + 192.D0*Hr3(-1,-1,0) + 
     &    192.D0*Hr3(-1,-1,0)*x + 272.D0*Hr3(-1,0,0) + 176.D0*Hr3(-1,0,
     &    0)*x - 96.D0*Hr3(-1,0,0)*dp + 288.D0*Hr3(-1,0,1) + 480.D0*
     &    Hr3(-1,0,1)*x + 192.D0*Hr3(-1,0,1)*dp + 64.D0*Hr3(0,-1,0) - 
     &    128.D0*Hr3(0,-1,0)*x - 96.D0*Hr3(0,-1,0)*dp - 168.D0*Hr3(0,0,
     &    0) - 168.D0*Hr3(0,0,0)*x + 144.D0*Hr3(0,0,0)*dp - 128.D0*Hr3(
     &    0,0,1) - 544.D0*Hr3(0,0,1)*x - 96.D0*Hr3(0,0,1)*dp + 8.D0*
     &    Hr3(0,1,0) - 56.D0*Hr3(0,1,0)*x - 96.D0*Hr3(0,1,0)*dm + 96.D0
     &    *Hr3(1,0,0) + 96.D0*Hr3(1,0,0)*x - 192.D0*Hr3(1,0,0)*dm + 640.
     &    D0*Hr4(-1,-1,0,0) - 640.D0*Hr4(-1,-1,0,0)*x - 1280.D0*Hr4(-1,
     &    -1,0,0)*dp )
      gqq2 = gqq2 + cf**3 * ( 768.D0*Hr4(-1,-1,0,1) - 768.D0*Hr4(-1,-1,
     &    0,1)*x - 1536.D0*Hr4(-1,-1,0,1)*dp + 128.D0*Hr4(-1,0,-1,0) - 
     &    128.D0*Hr4(-1,0,-1,0)*x - 256.D0*Hr4(-1,0,-1,0)*dp - 352.D0*
     &    Hr4(-1,0,0,0) + 352.D0*Hr4(-1,0,0,0)*x + 704.D0*Hr4(-1,0,0,0)
     &    *dp - 512.D0*Hr4(-1,0,0,1) + 512.D0*Hr4(-1,0,0,1)*x + 1024.D0
     &    *Hr4(-1,0,0,1)*dp - 64.D0*Hr4(-1,0,1,0) + 64.D0*Hr4(-1,0,1,0)
     &    *x + 128.D0*Hr4(-1,0,1,0)*dp - 64.D0*Hr4(0,-1,-1,0) - 320.D0*
     &    Hr4(0,-1,-1,0)*x - 256.D0*Hr4(0,-1,-1,0)*dp + 384.D0*Hr4(0,-1
     &    ,-1,0)*dm - 384.D0*Hr4(0,-1,0,0) + 576.D0*Hr4(0,-1,0,0)*x + 
     &    832.D0*Hr4(0,-1,0,0)*dp - 192.D0*Hr4(0,-1,0,0)*dm - 448.D0*
     &    Hr4(0,-1,0,1) + 448.D0*Hr4(0,-1,0,1)*x + 896.D0*Hr4(0,-1,0,1)
     &    *dp - 96.D0*Hr4(0,0,-1,0) + 224.D0*Hr4(0,0,-1,0)*x + 192.D0*
     &    Hr4(0,0,-1,0)*dp - 64.D0*Hr4(0,0,-1,0)*dm + 176.D0*Hr4(0,0,0,
     &    0) - 112.D0*Hr4(0,0,0,0)*x - 192.D0*Hr4(0,0,0,0)*dp - 64.D0*
     &    Hr4(0,0,0,0)*dm + 144.D0*Hr4(0,0,0,1) - 240.D0*Hr4(0,0,0,1)*x
     &     - 384.D0*Hr4(0,0,0,1)*dp )
      gqq2 = gqq2 + cf**3 * ( 64.D0*Hr4(0,0,0,1)*dm - 64.D0*Hr4(0,0,1,0
     &    ) - 128.D0*Hr4(0,0,1,0)*x - 64.D0*Hr4(0,0,1,0)*dp + 128.D0*
     &    Hr4(0,0,1,0)*dm - 64.D0*Hr4(0,0,1,1) - 64.D0*Hr4(0,0,1,1)*x
     &     + 128.D0*Hr4(0,0,1,1)*dm - 80.D0*Hr4(0,1,0,0) - 80.D0*Hr4(0,
     &    1,0,0)*x + 64.D0*Hr4(0,1,0,0)*dm - 64.D0*Hr4(0,1,0,1) - 64.D0
     &    *Hr4(0,1,0,1)*x + 128.D0*Hr4(0,1,0,1)*dm - 64.D0*Hr4(0,1,1,0)
     &     - 64.D0*Hr4(0,1,1,0)*x + 128.D0*Hr4(0,1,1,0)*dm - 128.D0*
     &    Hr4(1,0,-1,0) - 128.D0*Hr4(1,0,-1,0)*x + 256.D0*Hr4(1,0,-1,0)
     &    *dm + 64.D0*Hr4(1,0,0,0) + 64.D0*Hr4(1,0,0,0)*x - 128.D0*Hr4(
     &    1,0,0,0)*dm - 128.D0*Hr4(1,0,0,1) - 128.D0*Hr4(1,0,0,1)*x + 
     &    256.D0*Hr4(1,0,0,1)*dm - 64.D0*Hr4(1,0,1,0) - 64.D0*Hr4(1,0,1
     &    ,0)*x + 128.D0*Hr4(1,0,1,0)*dm )
      gqq2 = gqq2 + nf*cf*ca * (  - 1034.D0/9.D0 + 3938.D0/27.D0*x - 
     &    836.D0/27.D0*dm + 32.D0*z3 + 16.D0*z3*x - 16.D0*z3*dp - 48.D0
     &    *z3*dm - 88.D0/9.D0*z2 - 8.D0/3.D0*z2*x + 160.D0/9.D0*z2*dp
     &     + 160.D0/9.D0*z2*dm - 32.D0/3.D0*Hr1(-1)*z2 + 32.D0/3.D0*
     &    Hr1(-1)*z2*x + 64.D0/3.D0*Hr1(-1)*z2*dp - 916.D0/27.D0*Hr1(0)
     &     + 716.D0/27.D0*Hr1(0)*x - 1336.D0/27.D0*Hr1(0)*dm - 8.D0/3.D0
     &    *Hr1(0)*z2 - 8.D0*Hr1(0)*z2*x - 16.D0/3.D0*Hr1(0)*z2*dp + 32.D
     &    0/3.D0*Hr1(0)*z2*dm + 16.D0/3.D0*Hr1(1) - 16.D0/3.D0*Hr1(1)*x
     &     - 64.D0/9.D0*Hr2(-1,0) + 256.D0/9.D0*Hr2(-1,0)*x + 320.D0/9.D
     &    0*Hr2(-1,0)*dp + 104.D0/9.D0*Hr2(0,0) - 32.D0/9.D0*Hr2(0,0)*x
     &     - 160.D0/9.D0*Hr2(0,0)*dp - 112.D0/3.D0*Hr2(0,0)*dm + 8.D0/3.
     &    D0*Hr2(0,1) + 8.D0/3.D0*Hr2(0,1)*x - 16.D0/3.D0*Hr3(-1,0,0)
     &     + 16.D0/3.D0*Hr3(-1,0,0)*x + 32.D0/3.D0*Hr3(-1,0,0)*dp + 32.D
     &    0/3.D0*Hr3(-1,0,1) - 32.D0/3.D0*Hr3(-1,0,1)*x - 64.D0/3.D0*
     &    Hr3(-1,0,1)*dp - 16.D0/3.D0*Hr3(0,-1,0) + 16.D0/3.D0*Hr3(0,-1
     &    ,0)*x )
      gqq2 = gqq2 + nf*cf*ca * ( 32.D0/3.D0*Hr3(0,-1,0)*dp + 32.D0/3.D0
     &    *Hr3(0,0,0) - 32.D0/3.D0*Hr3(0,0,0)*dp - 32.D0/3.D0*Hr3(0,0,0
     &    )*dm - 8.D0/3.D0*Hr3(0,0,1) + 8.D0*Hr3(0,0,1)*x + 32.D0/3.D0*
     &    Hr3(0,0,1)*dp - 16.D0/3.D0*Hr3(0,0,1)*dm - 8.D0*Hr3(1,0,0) - 
     &    8.D0*Hr3(1,0,0)*x + 16.D0*Hr3(1,0,0)*dm )
      gqq2 = gqq2 + nf*cf**2 * ( 109.D0 - 217.D0/3.D0*x - 110.D0/3.D0*
     &    dm - 128.D0/3.D0*z3 - 32.D0/3.D0*z3*x + 32.D0*z3*dp + 160.D0/
     &    3.D0*z3*dm + 160.D0/9.D0*z2 - 160.D0/9.D0*z2*x - 320.D0/9.D0*
     &    z2*dp + 64.D0/3.D0*Hr1(-1)*z2 - 64.D0/3.D0*Hr1(-1)*z2*x - 128.
     &    D0/3.D0*Hr1(-1)*z2*dp + 508.D0/9.D0*Hr1(0) + 476.D0/9.D0*Hr1(
     &    0)*x + 20.D0/3.D0*Hr1(0)*dm - 32.D0/3.D0*Hr1(0)*z2 + 32.D0/3.D
     &    0*Hr1(0)*z2*dp + 32.D0/3.D0*Hr1(0)*z2*dm - 64.D0/3.D0*Hr1(1)
     &     + 64.D0/3.D0*Hr1(1)*x + 128.D0/9.D0*Hr2(-1,0) - 512.D0/9.D0*
     &    Hr2(-1,0)*x - 640.D0/9.D0*Hr2(-1,0)*dp + 16.D0/9.D0*Hr2(0,0)
     &     + 176.D0/3.D0*Hr2(0,0)*x + 320.D0/9.D0*Hr2(0,0)*dp + 16.D0*
     &    Hr2(0,0)*dm - 32.D0/9.D0*Hr2(0,1) + 160.D0/9.D0*Hr2(0,1)*x - 
     &    320.D0/9.D0*Hr2(0,1)*dm + 64.D0/9.D0*Hr2(1,0) + 256.D0/9.D0*
     &    Hr2(1,0)*x - 320.D0/9.D0*Hr2(1,0)*dm + 32.D0/3.D0*Hr3(-1,0,0)
     &     - 32.D0/3.D0*Hr3(-1,0,0)*x - 64.D0/3.D0*Hr3(-1,0,0)*dp - 64.D
     &    0/3.D0*Hr3(-1,0,1) + 64.D0/3.D0*Hr3(-1,0,1)*x + 128.D0/3.D0*
     &    Hr3(-1,0,1)*dp )
      gqq2 = gqq2 + nf*cf**2 * ( 32.D0/3.D0*Hr3(0,-1,0) - 32.D0/3.D0*
     &    Hr3(0,-1,0)*x - 64.D0/3.D0*Hr3(0,-1,0)*dp + 8.D0/3.D0*Hr3(0,0
     &    ,0) + 24.D0*Hr3(0,0,0)*x + 64.D0/3.D0*Hr3(0,0,0)*dp - 32.D0/3.
     &    D0*Hr3(0,0,0)*dm + 64.D0/3.D0*Hr3(0,0,1) - 64.D0/3.D0*Hr3(0,0
     &    ,1)*dp - 64.D0/3.D0*Hr3(0,0,1)*dm + 32.D0/3.D0*Hr3(0,1,0) + 
     &    32.D0/3.D0*Hr3(0,1,0)*x - 64.D0/3.D0*Hr3(0,1,0)*dm + 64.D0/3.D
     &    0*Hr3(1,0,0) + 64.D0/3.D0*Hr3(1,0,0)*x - 128.D0/3.D0*Hr3(1,0,
     &    0)*dm )
      gqq2 = gqq2 + nf**2*cf * ( 112.D0/27.D0 - 32.D0/9.D0*x - 16.D0/27.
     &    D0*dm + 8.D0/27.D0*Hr1(0) - 88.D0/27.D0*Hr1(0)*x + 80.D0/27.D0
     &    *Hr1(0)*dm - 8.D0/9.D0*Hr2(0,0) - 8.D0/9.D0*Hr2(0,0)*x + 16.D0
     &    /9.D0*Hr2(0,0)*dm )
*
* ...The soft (`+'-distribution) part of the splitting function
*
       A3 =
     ,      ca**2*cf * ( + 490.D0/3.D0 + 88.D0/3.D0*z3 - 1072.D0/9.D0*z2
     ,                   + 176.D0/5.D0*z2**2 )
     ,    + ca*cf*nf * ( - 836./27.D0 + 160./9.D0*z2 - 112./3.D0*z3 )
     ,    + cf**2*nf * ( - 110./3.D0 + 32.*z3 ) - cf*nf2 * 16./27.D0
*
       GQQ2L = DM * A3
*
* ...The regular piece of the splitting function
*
       X2NSMA = GQQ2 - GQQ2L
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..This is the singular (soft) piece.
*
       FUNCTION X2NSB (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       COMMON / P2SOFT / A3
*
       X2NSB  = A3/(1.D0-Y)
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..This is the 'local' piece.
*
       FUNCTION X2NSC (Y, NF)
*
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF, NF2
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
*
       COMMON / P2SOFT / A3
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
*
* ...The coefficient of delta(1-x)
*
       P2DELT = 
     &     + 29.D0/2.D0*cf**3
     &     + 151.D0/4.D0*ca*cf**2
     &     - 1657.D0/36.D0*ca**2*cf
     &     - 240.D0*z5*cf**3
     &     + 120.D0*z5*ca*cf**2
     &     + 40.D0*z5*ca**2*cf
     &     + 68.D0*z3*cf**3
     &     + 844.D0/3.D0*z3*ca*cf**2
     &     - 1552.D0/9.D0*z3*ca**2*cf
     &     + 18.D0*z2*cf**3
     &     - 410.D0/3.D0*z2*ca*cf**2
     &     + 4496.D0/27.D0*z2*ca**2*cf
     &     - 32.D0*z2*z3*cf**3
     &     + 16.D0*z2*z3*ca*cf**2
     &     + 288.D0/5.D0*z2**2*cf**3
     &     - 988.D0/15.D0*z2**2*ca*cf**2
     &     - 2.D0*z2**2*ca**2*cf
*
     &     - 1336.D0/27.D0*z2*ca*cf*nf
     &     + 4.D0/5.D0*z2**2*ca*cf*nf
     &     + 200.D0/9.D0*z3*ca*cf*nf
     &     + 20.D0*ca*cf*nf
     &     + 20.D0/3.D0*z2*cf**2*nf
     &     + 232.D0/15.D0*z2**2*cf**2*nf
     &     - 136.D0/3.D0*z3*cf**2*nf
     &     - 23.D0*cf**2*nf
     &     + 80.D0/27.D0*z2*cf*nf2
     &     - 16.D0/9.D0*z3*cf*nf2
     &     - 17.D0/9.D0*cf*nf2
*
       X2NSC = LOG (1.D0-Y) * A3 + P2DELT
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..This is P_NSS, the difference of P_NSV and P_NS-.
*
       FUNCTION X2NSSA (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4 
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 ) 
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2), 
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2), 
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2), 
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2) 
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
*
* ...Some abbreviations
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
*
* ...The harmonic polylogs up to weight 4 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2) 
*
* ...The splitting function in terms of the harmonic polylogs
*
      gqq2 =
     &  + 5./18.D0 * NF * ( 6400.D0/3.D0 - 6400.D0/3.D0*x + 256.D0*z3
     &     + 1280.D0/3.D0*z3*x**2 - 2144.D0/3.D0*z2 - 1312.D0/3.D0*z2*x
     &     + 96.D0*z2**2 + 160.D0*z2**2*x - 192.D0*Hr1(-1)*z2 - 192.D0*
     &    Hr1(-1)*z2*x - 256.D0*Hr1(-1)*z2*x**2 - 256.D0*Hr1(-1)*z2*dx
     &     + 3200.D0/3.D0*Hr1(0) + 96.D0*Hr1(0)*x - 256.D0*Hr1(0)*z3 +
     &    32.D0*Hr1(0)*z2 + 288.D0*Hr1(0)*z2*x + 1024.D0/3.D0*Hr1(0)*z2
     &    *x**2 + 2912.D0/3.D0*Hr1(1) - 2912.D0/3.D0*Hr1(1)*x - 64.D0*
     &    Hr1(1)*z2 + 64.D0*Hr1(1)*z2*x + 256.D0/3.D0*Hr1(1)*z2*x**2 -
     &    256.D0/3.D0*Hr1(1)*z2*dx - 832.D0/3.D0*Hr2(-1,0) - 832.D0/3.D0
     &    *Hr2(-1,0)*x + 128.D0*Hr2(0,-1)*z2 - 128.D0*Hr2(0,-1)*z2*x +
     &    1216.D0/3.D0*Hr2(0,0) + 928.D0/3.D0*Hr2(0,0)*x - 320.D0*Hr2(0
     &    ,0)*z2 - 192.D0*Hr2(0,0)*z2*x + 1312.D0/3.D0*Hr2(0,1) + 1312.D
     &    0/3.D0*Hr2(0,1)*x - 128.D0*Hr2(0,1)*z2 - 128.D0*Hr2(0,1)*z2*x
     &     + 128.D0*Hr3(-1,-1,0) + 128.D0*Hr3(-1,-1,0)*x - 512.D0/3.D0*
     &    Hr3(-1,-1,0)*x**2 - 512.D0/3.D0*Hr3(-1,-1,0)*dx + 64.D0*Hr3(
     &    -1,0,0) )
      gqq2 = gqq2 + 5./18.D0 * NF* ( 64.D0*Hr3(-1,0,0)*x + 512.D0/3.D
     &    0*Hr3(-1,0,0)*x**2 + 512.D0/3.D0*Hr3(-1,0,0)*dx + 256.D0*Hr3(
     &    -1,0,1) + 256.D0*Hr3(-1,0,1)*x + 512.D0/3.D0*Hr3(-1,0,1)*x**2
     &     + 512.D0/3.D0*Hr3(-1,0,1)*dx + 64.D0*Hr3(0,-1,0) - 192.D0*
     &    Hr3(0,-1,0)*x + 512.D0/3.D0*Hr3(0,-1,0)*x**2 - 64.D0*Hr3(0,0,
     &    0) - 512.D0/3.D0*Hr3(0,0,0)*x**2 + 32.D0*Hr3(0,0,1) - 288.D0*
     &    Hr3(0,0,1)*x - 512.D0/3.D0*Hr3(0,0,1)*x**2 - 96.D0*Hr3(1,0,0)
     &     + 96.D0*Hr3(1,0,0)*x + 256.D0*Hr4(0,-1,-1,0) - 256.D0*Hr4(0,
     &    -1,-1,0)*x - 128.D0*Hr4(0,-1,0,0) + 128.D0*Hr4(0,-1,0,0)*x -
     &    128.D0*Hr4(0,0,-1,0) + 128.D0*Hr4(0,0,-1,0)*x + 128.D0*Hr4(0,
     &    0,0,0) + 192.D0*Hr4(0,0,0,1) + 192.D0*Hr4(0,0,0,1)*x - 64.D0*
     &    Hr4(0,1,0,0) - 64.D0*Hr4(0,1,0,0)*x )
*
       X2NSSA = GQQ2 
*
       RETURN
       END
*
* =================================================================av==


==> xpns2p.f <==
*
* ..File: xpns2p.f 
*
*                           __
* ..The parametrized 3-loop MS non-singlet splitting functions P^(2)
*    for the evolution of unpolarized partons densities, mu_r = mu_f.
*    The expansion parameter is alpha_s/(4 pi).
*
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to
*    the kernel superscripts [2], [3], and [1] in that equation.
*
*  ..The relative accuracy of these parametrizations, as well as of
*    the convolution results, is better than one part in thousand.
*
* ..References: S. Moch, J. Vermaseren and A. Vogt,
*               hep-ph/0209100 = Nucl. Phys. B646 (2002) 181,
*               hep-ph/0403192 (submitted to Nucl. Phys. B)
*
* =====================================================================
*
*
* ..This is the regular piece of P2_NS+.  The rational coefficients are
*    exact, the rest has been fitted for x between 10^-6 and 1 - 10^-6.
*    The N_f^2 part is exact and was first determined in N-space by 
*    J.A. Gracey in Phys. Lett. B322 (1994) 141.
*
       FUNCTION P2NSPA (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       DL  = LOG (Y)
       DL1 = LOG (1.-Y)
       D81 = 1./81.D0
*
       P2NSPA =   1641.1 - 3135.* Y + 243.6 * Y**2 - 522.1 * Y**3
     ,            + 128.*D81 * DL**4 + 2400.*D81 * DL**3
     ,            + 294.9 * DL**2 + 1258.* DL
     ,            + 714.1 * DL1 + DL*DL1 * (563.9 + 256.8 * DL)
     ,        + NF * ( -197.0 + 381.1 * Y + 72.94 * Y**2 + 44.79 * Y**3
     ,            - 192.*D81 * DL**3  - 2608.*D81 * DL**2 - 152.6 * DL
     ,            - 5120.*D81 * DL1 - 56.66 * DL*DL1 - 1.497 * Y*DL**3 )
     ,        + NF**2 * ( 32.* Y*DL/(1.-Y) * (3.* DL + 10.) + 64.
     ,            + (48.* DL**2 + 352.* DL + 384.) * (1.-Y) ) * D81
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..This is the regular piece of P2_NS-.  The rational coefficients are 
*    exact, the rest has been fitted for x between 10^-6 and 1 - 10^-6.
*    The N_f^2 part is exact (and identical to that of P2_NS+). 
*
       FUNCTION P2NSMA (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       DL  = LOG (Y)
       DL1 = LOG (1.-Y)
       D81 = 1./81.D0
*
       P2NSMA =   1860.2 - 3505.* Y + 297.0 * Y**2 - 433.2 * Y**3
     ,            + 116.*D81 * DL**4 + 2880.*D81 * DL**3 
     ,            + 399.2 * DL**2 + 1465.2 * DL
     ,            + 714.1 * DL1 + DL*DL1 * (684.0 + 251.2 * DL)
     ,        + NF * ( -216.62 + 406.5 * Y + 77.89 * Y**2 + 34.76 * Y**3
     ,            - 256.*D81 * DL**3  - 3216.*D81 * DL**2 - 172.69 * DL 
     ,            - 5120.*D81 * DL1 - 65.43 * DL*DL1 - 1.136 * Y*DL**3 )
     ,        + NF**2 * ( 32.* Y*DL/(1.-Y) * (3.* DL + 10.) + 64.
     ,            + (48.* DL**2 + 352.* DL + 384.) * (1.-Y) ) * D81
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..This is the singular piece of both P2_NS+ and P2_NS-. It is exact 
*    up to the truncation of the irrational coefficients.
*
       FUNCTION P2NSB (Y, NF)
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       P2NSB = ( 1174.898 - NF * 183.187 - NF**2 * 64./81.D0 ) / (1.-Y)
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..This is the 'local' piece of P2_NS+. The coefficients of delta(1-x)
*    have been partly shifted relative to the exact (truncated) values.
*
       FUNCTION P2NSPC (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       DL1 = LOG (1.-Y)
*
       P2NSPC =       1174.898 * DL1 + 1295.624 - 0.24
     ,        - NF * ( 183.187 * DL1 + 173.938 - 0.011 )
     ,        + NF**2 * ( - 64./81.D0 * DL1 + 1.13067 )
*
       RETURN
       END
*
*
* ---------------------------------------------------------------------
*
*
* ..This is the 'local' piece of P2_NS-. The coefficients of delta(1-x) 
*    have been partly shifted relative to the exact (truncated) values.
*
       FUNCTION P2NSMC (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       DL1 = LOG (1.-Y)
*
       P2NSMC =       1174.898 * DL1 + 1295.624 - 0.154
     ,        - NF * ( 183.187 * DL1 + 173.938  - 0.005 )
     ,        + NF**2 * ( - 64./81.D0 * DL1 + 1.13067 )
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..This is P2_NSS, the difference of P2_NSV and P2_NS-.
*
       FUNCTION P2NSSA (Y, NF)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       D27 = 1./27.D0
       DL  = LOG (Y)
       Y1  = 1.- Y
       DL1 = LOG (Y1)
*
       P2NSSA = Y1* ( 151.49 + 44.51 * Y - 43.12 * Y**2 + 4.820 * Y**3 )
     1          + 40.*D27 * DL**4 - 80.*D27 * DL**3 + 6.892 * DL**2 
     2          + 178.04 * DL + DL*DL1 * ( - 173.1 + 46.18 * DL )
     4          + Y1*DL1 * ( - 163.9 / Y - 7.208 * Y ) 
*
       P2NSSA  = NF * P2NSSA
*
       RETURN
       END
*
* =================================================================av==

